Efficiently Computable Strategies and Limits for Bosonic Channel Discrimination

Discriminating between noisy quantum processes is a central primitive for quantum communication, metrology, and computing. While discrimination limits for finite-dimensional channels are well understood, the continuous-variable setting, particularly under experimentally relevant energy constraints, remains significantly less developed. In this work, we establish an energy-constrained chain rule for the Belavkin-Staszewski channel divergence, which yields a fundamental upper bound on the error exponents achievable by fully adaptive, energy-constrained quantum channel discrimination protocols. We then derive efficiently computable bounds on asymmetric error exponents for energy-constrained discrimination of bosonic dephasing and loss-dephasing channels. Specifically, we show that three operationally relevant quantities -- the measured relative entropy, the Umegaki relative entropy, and the geometric Renyi divergence -- admit semidefinite program (SDP) formulations when the input energy is bounded and the Hilbert space is suitably truncated. Applying these tools, we demonstrate that optimal probes for these channels under energy constraints are Fock-diagonal, and we also enable numerically precise evaluation of bounds on achievable error exponents across discrimination strategies ranging from separable to fully adaptive. The resulting SDPs provide practical benchmarks for quantum-limited sensing in low-energy bosonic platforms.

==> anc/Fig_2_dephasing_function_energy.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array






def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 3000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))


def mise(phi,kappa):

	def integrand(phi,kappa):
		return  exp( cos(phi)/kappa ) 
	#something is wrong with the bessel function in python , so forcing an integration
	
	I = quad(integrand,-pi,pi,args = kappa)


	return exp( cos(phi)/kappa )/I[0]  


def cauchy(phi,kappa):

	1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )

	return 1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )




def relative_entropy_wrapped_normal(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):

		p1 = wrapped_normal_debug(phi,gamma_1)
		p2 = wrapped_normal_debug(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )
	# print(I[0])
	return I[0]

# relative_entropy_wrapped_normal(1,0.5)

# quit()

def relative_entropy_mise(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		# mise(phi,kappa)
		p1 = mise(phi,gamma_1)
		p2 = mise(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



def relative_entropy_cauchy(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		p1 = cauchy(phi,gamma_1)
		p2 = cauchy(phi,gamma_2)

		return p1*log(p1/p2)
	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	plt.rcParams['font.family'] = 'Times New Roman'
# `	plt.rcParams['font.size'] = 12


	

	# quit()

	E = linspace(0.01, 1, 11)


# 	for i in range(len(GAMMA_2_cauchy)):

# 		gamma2 = GAMMA_2_cauchy[i]

# 		gamma1 = 1

# 		RE_wrapped_normal.append(relative_entropy_wrapped_normal(gamma1,gamma2))

# 		RE_cauchy.append(relative_entropy_cauchy(gamma1,gamma2) )
# # 
	MEASURED =[    0.0021,     0.0215,     0.0390,     0.0548,     0.0691,     0.0822,     0.0942,     0.1052,     0.1152,     0.1245,     0.1332]


	RE_lower = [0.0015,     0.0309,     0.0515,     0.0685,     0.0832,     0.0962,     0.1078,     0.1184,     0.1280,     0.1369,     0.1450]
	RE_upper = [ 0.0103,     0.0380,     0.0585,     0.0755,     0.0901,     0.1031,     0.1148,     0.1253,     0.1350,     0.1438,     0.1520]

	GRD =[0.1931,     0.2020,     0.2110,     0.2200,     0.2289,     0.2379,     0.2469,     0.2558,     0.2648,     0.2738,     0.2827]

	ax.plot(E, GRD , color = 'blue', markersize=9, alpha = 0.9, ls="--", label = r'$\widehat D_\alpha$')
	ax.plot(E, RE_upper , color = 'orange', markersize=9, alpha = 1, ls="-",label=r'$D_U$ ')
	ax.plot(E, RE_lower , color = 'red', markersize=9, alpha = 1, ls=":",label=r'$D_L$ ')
	ax.plot(E, MEASURED , color = 'green', markersize=9, alpha = 0.9, ls="-.",label=r'$D^M$')


	# 
	ax.set_ylim([-0.0,0.3])
	ax.set_xlim([0,1.01])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_xlabel(r'E',fontname ='Times New Roman', fontstyle='italic', fontsize = 23)

	ax.set_ylabel('Channel divergence', fontname ='Times New Roman', fontsize = 22)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 18)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc='lower right', fontsize = 18 ,  fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_3_loss_dephasing_function_energy.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array






def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 3000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))


def mise(phi,kappa):

	def integrand(phi,kappa):
		return  exp( cos(phi)/kappa ) 
	#something is wrong with the bessel function in python , so forcing an integration
	
	I = quad(integrand,-pi,pi,args = kappa)


	return exp( cos(phi)/kappa )/I[0]  


def cauchy(phi,kappa):

	1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )

	return 1.0/(2*pi)* sinh(sqrt(kappa))/(cosh(sqrt(kappa)) -cos(phi)      )




def relative_entropy_wrapped_normal(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):

		p1 = wrapped_normal_debug(phi,gamma_1)
		p2 = wrapped_normal_debug(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )
	# print(I[0])
	return I[0]

# relative_entropy_wrapped_normal(1,0.5)

# quit()

def relative_entropy_mise(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		# mise(phi,kappa)
		p1 = mise(phi,gamma_1)
		p2 = mise(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



def relative_entropy_cauchy(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):
		p1 = cauchy(phi,gamma_1)
		p2 = cauchy(phi,gamma_2)

		return p1*log(p1/p2)
	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )

	return I[0]



if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	

	# eta = 0.1
	# eta = 0.5

	# print(relative_entropy_wrapped_normal(gamma1,gamma2))
	

	# quit()

	E = linspace(0.02, 1, 11)
	

	MEASURED =   [1.8173e-05,    0.0052,    0.0100,    0.0150,    0.0202,    0.0248,    0.0301,    0.0348,    0.0399,    0.0450,    0.0501]

	RE_lower =[1.1649e-04,    0.0058,    0.0115,    0.0171,    0.0227,    0.0283,    0.0338,    0.0393,    0.0448,    0.0503,    0.0558]
	RE_upper = [0.0186,  0.0267,    0.0343, 0.0414,0.0483,0.0550,0.0615,0.0679,0.0742,0.0804,0.0864]
	GRD=[0.1570,    0.1613,    0.1663,    0.1713,    0.1763,    0.1812,    0.1862,    0.1912,    0.1962,    0.2012,    0.2062]


	ax.plot(E, GRD , color = 'blue', markersize=9, alpha = 0.9, ls="--", label = r'$\widehat D_\alpha$')

	ax.plot(E, RE_lower , color = 'red', markersize=9, alpha = 1, ls=":",label=r'$D_L$')
	ax.plot(E, RE_upper , color = 'orange', markersize=9, alpha = 1, ls="-",label=r'$D_U$')

	ax.plot(E, MEASURED , color = 'green', markersize=9, alpha = 0.9, ls="-.",label=r'$D^M$')


	ax.set_ylim([-0.0,0.22])
	ax.set_xlim([0,1.0])

	ax.set_xlabel(r'E',fontname ='Times New Roman', fontstyle='italic', fontsize = 23)

	ax.set_ylabel('Channel divergence', fontname ='Times New Roman', fontsize = 22)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 18)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,  fancybox = True, framealpha = 0.2)
	plt.show()
	ax.set_ylabel('Relative entropy ', fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')



	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_4_dephasing_function_gamma_E05.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array




def wrapped_normal_debug(phi,gamma):

	def nw(phi,gamma):
		cutoff = 3000
		vec = 2*pi*linspace(-cutoff,cutoff,2*cutoff+1)
		# print( exp(-(phi+vec)**2/(2*gamma) ))

		return exp(-(phi+vec)**2/(2*gamma) )



	return 1.0/sqrt(2*pi*gamma)*sum(nw(phi,gamma))





def relative_entropy_wrapped_normal(gamma_1,gamma_2):

	def integrand(phi,gamma_1,gamma_2):

		p1 = wrapped_normal_debug(phi,gamma_1)
		p2 = wrapped_normal_debug(phi,gamma_2)

		return p1*log(p1/p2)

	I = quad(integrand,-pi,pi,args =(gamma_1,gamma_2)    )
	# print(I[0])
	return I[0]







def p_meas_coherent_state(phi_est, gamma, alpha):

	def p_coh_given_phi(phi, phi_est, gamma,alpha):

		p = exp(-alpha**2)/(2*pi) + 1.0/2 * (alpha)/sqrt(pi) *cos(phi_est - phi) * exp( - alpha**2* sin(phi_est - phi)**2) * \
			(1.0+math.erf( alpha*cos(phi_est - phi) )) * wrapped_normal_debug(phi,gamma)

		return p


	I = quad(p_coh_given_phi,-pi,pi,args =(phi_est, gamma,alpha)    )

	return I[0]




def RE_coherent(gamma1,gamma2,alpha):

	def integrand_coh(phi_est,gamma1,gamma2,alpha):

		p1 = p_meas_coherent_state(phi_est, gamma1, alpha)

		p2 = p_meas_coherent_state(phi_est, gamma2, alpha)

		return p1*log(p1/p2)

	I = quad(integrand_coh,-pi,pi,args =(gamma1,gamma2,alpha)    )


	return I[0]


# print(RE_coherent(1,0.2,10))


# quit()
if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	

	gamma1 = 1


	GAMMA_2_cauchy = linspace(0.001,10,51)


	RE_wrapped_normal = []

	RE_coherent_state = []

	for i in range(len(GAMMA_2_cauchy)):

		gamma2 = GAMMA_2_cauchy[i]


		gamma1 = 1

		RE_wrapped_normal.append(relative_entropy_wrapped_normal(gamma1,gamma2))
		# RE_coherent_state.append(RE_coherent(gamma1,gamma2,sqrt(0.5)))
# 		

	print(RE_wrapped_normal)
	print(RE_coherent_state)

	
	# GAMMA_2_wrapped = linspace(0.01,10,101)
	# RE_wrapped_normal =[46.91355822780661, 2.9238891141590315, 1.0931664985797103, 0.52341478928035, 0.27154844811658696, 0.14252996856948144, 0.07191720233848284, 0.03272218238870232, 0.011857316601156832, 0.00230567497285756, 1.9649149901303167e-05, 0.0025309470742831738, 0.008267313662195918, 0.016191625976687225, 0.025599967028703256, 0.0360031921504142, 0.047054680403376965, 0.05850477130858038, 0.0701712021684292, 0.08191945005040571, 0.09364937685410138, 0.10528598366441215, 0.11677290175569435, 0.12806774076467642, 0.13913871849830844, 0.14996218857485494, 0.16052080558926723, 0.17080214854298376, 0.18079767738306593, 0.19050193417480638, 0.19991192564929228, 0.2090266414281926, 0.21784667460114227, 0.2263739201432982, 0.23461133299894463, 0.24256273225745414, 0.2502326412147733, 0.2576261555964885, 0.2647488340622367, 0.2716066064889639, 0.2782056965659574, 0.28455255601675983, 0.2906538083567034, 0.2965162005472599, 0.3021465612545554, 0.30755176468522394, 0.3127386991775615, 0.31771423988428427, 0.32248522500602833, 0.327058435130378, 0.33144057530602694, 0.33563825954045634, 0.3396579974559915, 0.3435061828760768, 0.3471890841432949, 0.3507128359946837, 0.35408343283960353, 0.35730672330171387, 0.3603884059003365, 0.363334025758148, 0.3661489722322317, 0.3688384773743539, 0.3714076151341531, 0.37386130122597405, 0.37620429358645063, 0.37844119335577364, 0.3805764463209609, 0.38261434476441675, 0.3845590296657043, 0.38641449320876253, 0.3881845815508477, 0.3898729978132289, 0.39148330525721187, 0.3930189306123504, 0.3944831675267847, 0.3958791801125182, 0.3972100065611122, 0.3984785628077695, 0.3996876462240778, 0.4008399393218222, 0.4019380134522435, 0.4029843324869469, 0.40398125646832844, 0.4049310452189251, 0.40583586190050375, 0.40669777651498157, 0.40751876934044096, 0.4083007342965636, 0.4090454822347767, 0.40975474414925667, 0.4104301743057424, 0.411073353285788, 0.4116857909447357, 0.4122689292822359, 0.4128241452246443, 0.4133527533190747, 0.41385600833926023, 0.4143351078037277, 0.41479119440708384, 0.4152253583654656, 0.4156386396774316]
	


	x1 = np.linspace(0.2, 4, 30)
	x2 = np.linspace(4, 10, 10)

	# Concatenate x1 with x2 excluding the first element (x2[1:])
	GAMMA2 = np.concatenate([x1, x2[1:]])

	

	RE_coherent_state = [0.017664869203646516, 0.008770096743165352, 0.004037802876967903, 0.001516344735403659, 0.00032550269093736524, 2.362520396173464e-08, 0.00026385378564613277, 0.000936799220457214, 0.0018924651376000137, 0.0030380119067467235, 0.004303571557479075, 0.005636100022714995, 0.006995390778360976, 0.008351244103212228, 0.009681330488909703, 0.010969520867098237, 0.01220455887686059, 0.013378997444480619, 0.014488345484676226, 0.015530383872721858, 0.016504618490164318, 0.017411844405254683, 0.018253800095011645, 0.019032894502144123, 0.01975199288547886, 0.02041425001518865, 0.021022981390143754, 0.02158156489711032, 0.022093366757946237, 0.022561686777250452, 0.02298971885542525, 0.023380523509111323, 0.023737009774089428, 0.024061924381037627, 0.02435784651342445, 0.02462718679687659, 0.024872189445029464, 0.025094936709972697, 0.025297354965635427, 0.025481221897765194, 0.02564817439102455, 0.025799716797501066, 0.025937229345904544, 0.02606197651050842, 0.02617511520633575, 0.026277702714585516, 0.026370704271746103, 0.026455000278841557, 0.026531393105043218, 0.026600613473530092, 0.026663326427797396]


	ax.plot(GAMMA_2_cauchy, RE_wrapped_normal , color = 'red', markersize=9, alpha = 0.9, ls=":",label=r'Environmental state')
	

	




	MEASURED =  [0.2468,   0.1180,   0.0578,   0.0265,   0.0101,   0.0024,   1.8443e-05,   0.0012,   0.0047,   0.0097,   0.0159,   0.0227,   0.0300,   0.0376,   0.0453,   0.0531,   0.0608,   0.0684,   0.0758,   0.0831,   0.0902,   0.0970,   0.1036,   0.1099,   0.1160,   0.1218,   0.1274,   0.1327,   0.1378,   0.1427,   0.1638,   0.1798,   0.1918,   0.2006,   0.2071,   0.2118,   0.2152,   0.2176,   0.2194]


	RE = [0.0517,   0.0720,   0.0508,   0.0265,   0.0106,   0.0025,   2.0003e-05,   0.0012,   0.0049,   0.0103,   0.0169,   0.0243,   0.0322,   0.0403,   0.0487,   0.0570,   0.0653,   0.0734,   0.0814,   0.0892,   0.0968,   0.1041,   0.1112,   0.1180,   0.1245,   0.1307,   0.1367,   0.1424,   0.1478,   0.1530,   0.1756,   0.1928,   0.2056,   0.2150,   0.2219,   0.2269,   0.2306,   0.2332,   0.2351]


	GRD= [0.5713,   0.2500,   0.1133,   0.0487,   0.0176,   0.0040,   3.0456e-05,   0.0019,   0.0073,   0.0150,   0.0241,   0.0342,   0.0448,   0.0556,   0.0666,   0.0775,   0.0883,   0.0989,   0.1092,   0.1192,   0.1289,   0.1382,   0.1472,   0.1559,   0.1642,   0.1721,   0.1797,   0.1869,   0.1938,   0.2004,   0.2290,   0.2507,   0.2669,   0.2788,   0.2875,   0.2939,   0.2985,   0.3018,   0.3042]
	
	
	ax.plot(GAMMA2, GRD , color = 'blue', markersize=9, alpha = 0.9, ls="--", label = r'$\widehat D_\alpha$')
	ax.plot(GAMMA2, RE , color = 'orange', markersize=9, alpha = 1, ls="-",label=r'$D_L$')

	ax.plot(GAMMA2, MEASURED , color = 'green', markersize=9, alpha = 0.9, ls="-.",label=r'$D^M$')
	ax.plot(GAMMA_2_cauchy, RE_coherent_state , color = 'fuchsia', lw = 2.5,  markersize=9, alpha = 1, ls=":", label=r'Coherent state')


	ax.set_ylim([0.0,1.1])
	ax.set_xlim([0.2,10])
	# ax.set_xscale('log')
	# ax.set_yscale('log')


	ax.set_xlabel(r'$\gamma_2$',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel('Channel divergence', fontname ='Times New Roman',fontsize = 22)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 18)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_5_DA.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array





# quit()
if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	



	DA = arange(3,10,1)


	GRD = [0.2450,0.2602,0.2781,0.2801,0.2814,0.2823,0.2823]
	RE_UPPER = [0.1085,0.1327,0.1453,0.1489,0.1508,0.1515,0.1515]

	RE_LOWER = [0.1039,0.1303,0.1408,0.1440,0.1448,0.1451,0.1451]

	MEASURED = [0.1056,0.1254,0.1318,0.1329,0.1332,0.1332,0.1332]



	ax.scatter(DA, GRD , color = 'green',  marker = 'x', alpha = 1, label=r'$\widehat D_\alpha$')
	

	ax.scatter(DA,  RE_UPPER , color = 'red', marker = 'o', alpha = 0.9, label=r'$D_U$')
	


	ax.scatter(DA, RE_LOWER , color = 'fuchsia', marker = 'P',   alpha = 1,  label=r'$D_L$')

	ax.scatter(DA,  MEASURED , color = 'blue', marker = '<', alpha = 0.9,  label=r'$D^M$')

	# 
	# ax.set_ylim([-0.0,1.2])
	ax.set_xlim([2.5, 9.5])
	# ax.set_xscale('log')
	# ax.set_yscale('log')


	ax.set_xlabel(r'dim($\rho_\text{R}$)',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel('Channel divergence', fontname ='Times New Roman',fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_6_DA_loss_dephase.py <==
from numpy import*
import numpy as np
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=18) 
import math
from math import cosh, sinh
from scipy import linalg

from scipy.integrate import quad
from scipy import integrate


import scipy.integrate as integrate
import scipy.special as special


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

from scipy.stats import vonmises


import array





# quit()
if __name__ == '__main__':


	fig,ax = plt.subplots(1,1)

	mpl.rc('font',family = 'Times New Roman')
	



	DA = arange(3,10,1)


	GRD = [0.2054,0.2061,0.2061,0.2061,0.2061,0.2061,0.2062]
	RE_UPPER =[0.0625,0.0696,0.0753,0.0798,0.0837,0.0832,0.0864]


	RE_LOWER = [0.0567,0.0581,0.0581,0.0565,0.0551,0.0563,0.0554]

	MEASURED = [0.0507,0.0507,0.0507,0.0505,0.0505,0.0504,0.0501]



	ax.scatter(DA, GRD , color = 'green',  marker = 'x', alpha = 1, label=r'$\widehat D_\alpha$')
	

	ax.scatter(DA,  RE_UPPER , color = 'red', marker = 'o', alpha = 0.9, label=r'$D_U$')
	


	ax.scatter(DA, RE_LOWER , color = 'fuchsia', marker = 'P',   alpha = 1,  label=r'$D_L$')

	ax.scatter(DA,  MEASURED , color = 'blue', marker = '<', alpha = 0.9,  label=r'$D^M$')

	# 
	# ax.set_ylim([-0.0,1.2])
	ax.set_xlim([2.5, 9.5])
	# ax.set_xscale('log')
	# ax.set_yscale('log')


	ax.set_xlabel(r'dim($\text{R}$)',fontname ='Times New Roman', fontsize = 23)

	ax.set_ylabel('Channel divergence', fontname ='Times New Roman',fontsize = 20)

	# tick.set_fontname('Times New Roman')
	plt.tick_params( labelsize = 16)
	for tick in ax.get_xticklabels():
		tick.set_fontname('Times New Roman')
	for tick in ax.get_yticklabels():
	    tick.set_fontname('Times New Roman')


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/PartialTrace.m <==
%%  PARTIALTRACE    Computes the partial trace of a matrix
%   This function has one required argument:
%     X: a square matrix
%
%   XPT = PartialTrace(X) is the partial transpose of the matrix X,
%   where it is assumed that length(X) is a perfect squares and both
%   subsystems have equal dimension. The trace is taken over the second
%   subsystem.
%
%   This function has three optional arguments:
%     SYS (default 2)
%     DIM (default has all subsystems of equal dimension)
%     MODE (default -1)
%
%   XPT = PartialTrace(X,SYS,DIM,MODE) gives the partial trace of the matrix X,
%   where the dimensions of the (possibly more than 2) subsystems are given
%   by the vector DIM and the subsystems to take the trace on are given by
%   the scalar or vector SYS. MODE is a flag that determines which of two
%   algorithms is used to compute the partial trace. If MODE = -1 then this
%   script chooses whichever algorithm it thinks will be faster based on
%   the dimensions of the subsystems being traced out and the sparsity of
%   X. If you wish to force one specific algorithm, set either MODE = 0
%   (which generally works best for full or non-numeric matrices, or sparse
%   matrices when most of the subsystems are being traced out) or MODE = 1
%   (which generally works best when X is large and sparse, and the partial
%   trace of X will also be large).
%
%   URL: http://www.qetlab.com/PartialTrace

%   requires: opt_args.m, PermuteSystems.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 22, 2012

function Xpt = PartialTrace(X,varargin)

lX = length(X);

% set optional argument defaults: sys=2, dim=round(sqrt(length(X))), mode=-1
[sys,dim,mode] = opt_args({ 2, round(sqrt(lX)), -1 },varargin{:});

num_sys = length(dim);

% allow the user to enter a single number for dim
if(num_sys == 1)
    dim = [dim,lX/dim];
    if abs(dim(2) - round(dim(2))) >= 2*lX*eps
        error('PartialTrace:InvalidDim','If DIM is a scalar, DIM must evenly divide length(X).');
    end
    dim(2) = round(dim(2));
    num_sys = 2;
end

sp = issparse(X);
isnum = isnumeric(X);
prod_dim = prod(dim);
prod_dim_sys = prod(dim(sys));

% Determine which of two computation methods to use (i.e., guess which
% method will be faster).
if(mode == -1)
    mode = (isnum && sp && prod_dim_sys^2 <= prod_dim);
end

% If the matrix is sparse and the amount we are tracing over is smaller
% than the amount remaining, just do the naive thing and manually add up
% the blocks.
if(mode)
    sub_sys_vec = prod_dim*ones(1,prod_dim_sys)/prod_dim_sys;
    perm = [sys,setdiff(1:num_sys,sys)];

    X = mat2cell(PermuteSystems(X,perm,dim), sub_sys_vec, sub_sys_vec); % permute the subsystems so that we just have to do the partial transpose on the first (potentially larger) subsystem
    Xpt = sparse(sub_sys_vec(1),sub_sys_vec(1));
    for j = 1:prod_dim_sys
        Xpt = Xpt + X{j,j};
    end
    
% Otherwise, do a clever trick with mat2cell or reshaping, which is almost always faster.
else
    sub_prod = prod_dim/prod_dim_sys;
    sub_sys_vec = prod_dim*ones(1,sub_prod)/sub_prod;
    perm = [setdiff(1:num_sys,sys),sys];

    Xpt = PermuteSystems(X,perm,dim); % permute the subsystems so that we just have to do the partial trace on the second (potentially larger) subsystem

    if(isnum) % if the input is a numeric matrix, perform the partial trace operation the fastest way we know how
        Xpt = cellfun(@(x) full(trace(x)), mat2cell(Xpt, sub_sys_vec, sub_sys_vec)); % partial trace on second subsystem
        if(sp) % if input was sparse, output should be too
            Xpt = sparse(Xpt);
        end
    else % if the input is not numeric (such as a variable in a semidefinite program), do a slower method that avoids mat2cell (mat2cell doesn't like non-numeric arrays)
        Xpt = reshape(permute(reshape(Xpt,[sub_sys_vec(1),sub_prod,sub_sys_vec(1),sub_prod]),[2,4,1,3]),[sub_prod,sub_prod,sub_sys_vec(1)^2]);
        Xpt = sum(Xpt(:,:,1:sub_sys_vec(1)+1:sub_sys_vec(1)^2),3);
    end
end

==> anc/PermuteSystems.m <==
%%  PERMUTESYSTEMS    Permutes subsystems within a state or operator
%   This function has two required arguments:
%     X: the vector or matrix
%     PERM: a permutation vector
%
%   PX = PermuteSystems(X,PERM) permutes the order of the subsystems
%   of the vector or matrix X according to the permutation vector PERM,
%   where each subsystem is assumed to have equal dimension
%
%   This function has three optional arguments:
%     DIM (default has all subsystems of equal dimension)
%     ROW_ONLY (default 0)
%     INV_PERM (default 0)
%   
%   PX = PermuteSystems(X,PERM,DIM,ROW_ONLY,INV_PERM) permutes the order of
%   the subsystems of the vector or matrix X according to the permutation
%   vector PERM, where the dimensions of the subsystems are given by the
%   vector DIM. If X is non-square and not a vector, different row and
%   column dimensions can be specified by putting the row dimensions in the
%   first row of DIM and the column dimensions in the second row of DIM.
%   If ROW_ONLY is set to 1, then only the rows of X are permuted, but not
%   the columns -- this is equivalent tomultiplying X on the left by the
%   corresponding permutation operator, but not on the right. If ROW_ONLY
%   is set to 1 then DIM only needs to contain the row dimensions of the
%   subsystems, even if X is not square. If INV_PERM equals 1 then the
%   inverse permutation of PERM is applied instead of PERM itself.
%
%   URL: http://www.qetlab.com/PermuteSystems

%   requires: opt_args.m
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 6, 2014

function PX = PermuteSystems(X,perm,varargin)

dX = size(X);
is_vec = (min(dX) == 1);
num_sys = length(perm);
if(is_vec)
    vec_orien = 3 - find(dX == 1, 1); % 1 if column vector, 2 if row vector
end

% set optional argument defaults: dim=round(lX^(1/num_sys)), row_only=0, inv_perm=0
[dim,row_only,inv_perm] = opt_args({ [round(dX(1)^(1/num_sys))*ones(1,num_sys); round(dX(2)^(1/num_sys))*ones(1,num_sys)], 0, 0 },varargin{:});

% allow the user to enter a vector for dim if X is square
if(min(size(dim)) == 1)
    dim_tmp = dim(:)'; % force dim to be a row vector
    if(is_vec)
        dim = ones(2,length(dim));
        dim(vec_orien,:) = dim_tmp;
    else
        dim = [dim_tmp;dim_tmp];
    end
end

prod_dimR = prod(dim(1,:));
prod_dimC = prod(dim(2,:));

% Do some basic input checking.
if length(perm) ~= num_sys
    error('PermuteSystems:InvalidPerm','length(PERM) must equal length(DIM).')
elseif ~all(sort(perm) == 1:num_sys)
    error('PermuteSystems:InvalidPerm','PERM must be a permutation vector.')
elseif(dX(1) ~= prod_dimR || (~row_only && dX(2) ~= prod_dimC))
    error('PermuteSystems:InvalidDim','The dimensions specified in DIM do not agree with the size of X.')
end

% Permuting systems for pure states is easy enough, so just make the vector
% full and then perform the permutation (new-ish versions of MATLAB don't
% like sparse multidimensional arrays).
if(is_vec)
    if(inv_perm)
        PX = reshape(ipermute(reshape(full(X),dim(vec_orien,end:-1:1)),num_sys+1-perm(end:-1:1)),dX);
    else
        PX = reshape(permute(reshape(full(X),dim(vec_orien,end:-1:1)),num_sys+1-perm(end:-1:1)),dX);
    end
    
    % Preserve the sparsity of X.
    if(issparse(X))
        PX = sparse(PX);
    end
    return
end

% If X is not a pure state, it's slightly trickier... do *not* just use the
% same pure state trick with repeated indices though, since that has an
% intermediate step of making the matrix a multidimensional array, which
% you can't do with sparse matrices in new-ish version of MATLAB. The trick
% used here reduces the problem to the pure state version of the problem in
% another way that plays nicely with both full and sparse matrices
row_perm = PermuteSystems(1:dX(1),perm,dim(1,:),0,inv_perm);
PX = X(row_perm,:);
if ~row_only
    col_perm = PermuteSystems(1:dX(2),perm,dim(2,:),0,inv_perm);
    PX = PX(:,col_perm);
end

==> anc/RE_loss_dephase_r13.m <==
function solution = RE_loss_dephase_r13(eta1,eta2,gamma,da,E)



Gamma_N = choi_matrix_loss_dephase_v2(eta1,gamma,da);
Gamma_M = choi_matrix_loss_dephase_v2(eta2,gamma,da);


% Gamma_N = (Gamma_N + Gamma_N')/2;
% Gamma_M = (Gamma_M + Gamma_M')/2;


cvx_begin sdp
    variable lambda nonnegative
    minimize(lambda)
    subject to
        Gamma_N <= lambda * Gamma_M;
        % lambda >= 0;    % ensure nonnegativity
cvx_end




cvx_begin sdp
    variable mu nonnegative
    maximize(mu)

    subject to
        mu*Gamma_M  <=  Gamma_N;

cvx_end


LAMBDA = lambda
MU = mu

interval_size = (LAMBDA - MU)/13;
t_0  = mu;
t_1  = mu + 1*interval_size;
t_2  = mu + 2*interval_size;
t_3  = mu + 3*interval_size;
t_4  = mu + 4*interval_size;
t_5  = mu + 5*interval_size;
t_6  = mu + 6*interval_size;
t_7  = mu + 7*interval_size;
t_8  = mu + 8*interval_size;
t_9  = mu + 9*interval_size;
t_10 = mu + 10*interval_size;
t_11 = mu + 11*interval_size;
t_12 = mu + 12*interval_size;
t_13 = mu + 13*interval_size;


% Alphas for each sub-interval
alpha_1  = log(t_0  / t_1);
alpha_2  = log(t_1  / t_2);
alpha_3  = log(t_2  / t_3);
alpha_4  = log(t_3  / t_4);
alpha_5  = log(t_4  / t_5);
alpha_6  = log(t_5  / t_6);
alpha_7  = log(t_6  / t_7);
alpha_8  = log(t_7  / t_8);
alpha_9  = log(t_8  / t_9);
alpha_10 = log(t_9  / t_10);
alpha_11 = log(t_10 / t_11);
alpha_12 = log(t_11 / t_12);
alpha_13 = log(t_12 / t_13);


beta = interval_size;

cvx_begin sdp

    variable rho(da,da) hermitian semidefinite

    variable Q_1(da^2,da^2)  hermitian semidefinite
    variable Q_2(da^2,da^2)  hermitian semidefinite
    variable Q_3(da^2,da^2)  hermitian semidefinite
    variable Q_4(da^2,da^2)  hermitian semidefinite
    variable Q_5(da^2,da^2)  hermitian semidefinite
    variable Q_6(da^2,da^2) hermitian  semidefinite
    variable Q_7(da^2,da^2)  hermitian semidefinite
    variable Q_8(da^2,da^2)  hermitian semidefinite
    variable Q_9(da^2,da^2)  hermitian semidefinite
    variable Q_10(da^2,da^2) hermitian  semidefinite
    variable Q_11(da^2,da^2) hermitian  semidefinite
    variable Q_12(da^2,da^2) hermitian  semidefinite
    variable Q_13(da^2,da^2) hermitian  semidefinite

    rho_tensor_AR = kron( rho, speye(da));

    rho_tensor_RA = kron( speye(da),rho);

    % ----- time grid (15 intervals from mu to lambda) -----
  

    % Terms (each Q_i paired with alpha_i)
    term1  = real(trace(Q_1  * (alpha_1  * Gamma_N + beta * Gamma_M)));
    term2  = real(trace(Q_2  * (alpha_2  * Gamma_N + beta * Gamma_M)));
    term3  = real(trace(Q_3  * (alpha_3  * Gamma_N + beta * Gamma_M)));
    term4  = real(trace(Q_4  * (alpha_4  * Gamma_N + beta * Gamma_M)));
    term5  = real(trace(Q_5  * (alpha_5  * Gamma_N + beta * Gamma_M)));
    term6  = real(trace(Q_6  * (alpha_6  * Gamma_N + beta * Gamma_M)));
    term7  = real(trace(Q_7  * (alpha_7  * Gamma_N + beta * Gamma_M)));
    term8  = real(trace(Q_8  * (alpha_8  * Gamma_N + beta * Gamma_M)));
    term9  = real(trace(Q_9  * (alpha_9  * Gamma_N + beta * Gamma_M)));
    term10 = real(trace(Q_10 * (alpha_10 * Gamma_N + beta * Gamma_M)));
    term11 = real(trace(Q_11 * (alpha_11 * Gamma_N + beta * Gamma_M)));
    term12 = real(trace(Q_12 * (alpha_12 * Gamma_N + beta * Gamma_M)));
    term13 = real(trace(Q_13 * (alpha_13 * Gamma_N + beta * Gamma_M)));


    H = diag(0:da-1);


    obj =  real(trace(rho_tensor_RA * (Gamma_N - Gamma_M)) ...
                + term1 + term2 + term3 + term4 + term5 ...
                + term6 + term7+ term8 + term9 ...
                + term10 + term11 + term12 + term13) ...
                + log(LAMBDA) + 1 - LAMBDA ; 
                % 

    maximize(obj)

    subject to

        trace(rho) == 1;
        trace(H * rho) <= E;

        % Upper bounds for all Q_i
        Q_1  <= rho_tensor_RA;
        Q_2  <= rho_tensor_RA;
        Q_3  <= rho_tensor_RA;
        Q_4  <= rho_tensor_RA;
        Q_5  <= rho_tensor_RA;
        Q_6  <= rho_tensor_RA;
        Q_7  <= rho_tensor_RA;
        Q_8  <= rho_tensor_RA;
        Q_9  <= rho_tensor_RA;
        Q_10 <= rho_tensor_RA;
        Q_11 <= rho_tensor_RA;
        Q_12 <= rho_tensor_RA;
        Q_13 <= rho_tensor_RA;



cvx_end

rho

solution = obj;


end

==> anc/RE_lower_dephase_only_r13.m <==
function solution = RE_dephase_only_r13(gamma1,gamma2,da,E)


Gamma_N = choi_matrix_bdc(gamma1, da);
Gamma_M = choi_matrix_bdc(gamma2, da);


cvx_begin sdp
    variable lambda nonnegative
    minimize(lambda)
    subject to
        Gamma_N <= lambda * Gamma_M;
        % lambda >= 0;    % ensure nonnegativity
cvx_end




cvx_begin sdp
    variable mu nonnegative
    maximize(mu)

    subject to
        mu*Gamma_M  <=  Gamma_N;

cvx_end


LAMBDA = lambda
MU = mu




%not uniform grid
r = 13;
t  = zeros(1, r+1);
t(1) = MU;
eps_target = 2*LAMBDA/r^2;
eps_use    = 0.5 * eps_target;


for k = 2:r+1
    % Corollary 1 recursion: t_k = t_{k-1} + sqrt(8 * eps * t_{k-1})
    step = sqrt(8 * eps_use * t(k-1));
    t(k) = t(k-1) + step;
end

% Make sure we end exactly at lambda (optional but convenient for you):
scale = (LAMBDA - MU) / (t(end) - t(1));
t = MU + (t - t(1)) * scale;  % affine rescale so t(1)=MU, t(end)=LAMBDA

disp( t)

% Now build alpha_k and beta_k for k = 1,...,r
alpha = log( t(1:end-1) ./ t(2:end) );   % alpha_k = log(t_k / t_{k+1})
beta  = t(2:end) - t(1:end-1);




% 
% uniform grid
% interval_size = (LAMBDA - MU)/13;
% t = MU + (0:13)*interval_size;      
% 
% alpha = log(t(1:13)./t(2:14));   
% 
% % beta = interval_size;
% beta = t(2:end) - t(1:end-1)



H = diag(0:da-1);

cvx_begin sdp
    variable rho_A(da,da)    hermitian semidefinite


    % variable Q_1(da^2,da^2)  hermitian semidefinite
    % variable Q_2(da^2,da^2)  hermitian semidefinite
    % variable Q_3(da^2,da^2)  hermitian semidefinite
    % variable Q_4(da^2,da^2)  hermitian semidefinite
    % variable Q_5(da^2,da^2)  hermitian semidefinite
    % variable Q_6(da^2,da^2)  hermitian semidefinite
    % variable Q_7(da^2,da^2)  hermitian semidefinite
    % variable Q_8(da^2,da^2)  hermitian semidefinite
    % variable Q_9(da^2,da^2)  hermitian semidefinite
    % variable Q_10(da^2,da^2) hermitian semidefinite
    % variable Q_11(da^2,da^2) hermitian semidefinite
    % variable Q_12(da^2,da^2) hermitian semidefinite
    % variable Q_13(da^2,da^2) hermitian semidefinite

    variable Q_1(da^2,da^2)  symmetric semidefinite
    variable Q_2(da^2,da^2)  symmetric semidefinite
    variable Q_3(da^2,da^2)  symmetric semidefinite
    variable Q_4(da^2,da^2)  symmetric semidefinite
    variable Q_5(da^2,da^2)  symmetric semidefinite
    variable Q_6(da^2,da^2)  symmetric semidefinite
    variable Q_7(da^2,da^2)  symmetric semidefinite
    variable Q_8(da^2,da^2)  symmetric semidefinite
    variable Q_9(da^2,da^2)  symmetric semidefinite
    variable Q_10(da^2,da^2) symmetric semidefinite
    variable Q_11(da^2,da^2) symmetric semidefinite
    variable Q_12(da^2,da^2) symmetric semidefinite
    variable Q_13(da^2,da^2) symmetric semidefinite
    % variable Q_14(da^2,da^2) symmetric semidefinite


    rho_tensor = kron(rho_A, speye(da));

    % term1  = trace(Q_1  * (alpha(1)  * Gamma_N + beta * Gamma_M));
    % term2  = trace(Q_2  * (alpha(2)  * Gamma_N + beta * Gamma_M));
    % term3  = trace(Q_3  * (alpha(3)  * Gamma_N + beta * Gamma_M));
    % term4  = trace(Q_4  * (alpha(4)  * Gamma_N + beta * Gamma_M));
    % term5  = trace(Q_5  * (alpha(5)  * Gamma_N + beta * Gamma_M));
    % term6  = trace(Q_6  * (alpha(6)  * Gamma_N + beta * Gamma_M));
    % term7  = trace(Q_7  * (alpha(7)  * Gamma_N + beta * Gamma_M));
    % term8  = trace(Q_8  * (alpha(8)  * Gamma_N + beta * Gamma_M));
    % term9  = trace(Q_9  * (alpha(9)  * Gamma_N + beta * Gamma_M));
    % term10 = trace(Q_10 * (alpha(10) * Gamma_N + beta * Gamma_M));
    % term11 = trace(Q_11 * (alpha(11) * Gamma_N + beta * Gamma_M));
    % term12 = trace(Q_12 * (alpha(12) * Gamma_N + beta * Gamma_M));
    % term13 = trace(Q_13 * (alpha(13) * Gamma_N + beta * Gamma_M));



    term1  = trace(Q_1  * (alpha(1)  * Gamma_N + beta(1) * Gamma_M));
    term2  = trace(Q_2  * (alpha(2)  * Gamma_N + beta(2) * Gamma_M));
    term3  = trace(Q_3  * (alpha(3)  * Gamma_N + beta(3) * Gamma_M));
    term4  = trace(Q_4  * (alpha(4)  * Gamma_N + beta(4) * Gamma_M));
    term5  = trace(Q_5  * (alpha(5)  * Gamma_N + beta(5) * Gamma_M));
    term6  = trace(Q_6  * (alpha(6)  * Gamma_N + beta(6) * Gamma_M));
    term7  = trace(Q_7  * (alpha(7)  * Gamma_N + beta(7) * Gamma_M));
    term8  = trace(Q_8  * (alpha(8)  * Gamma_N + beta(8) * Gamma_M));
    term9  = trace(Q_9  * (alpha(9)  * Gamma_N + beta(9) * Gamma_M));
    term10 = trace(Q_10 * (alpha(10) * Gamma_N + beta(10) * Gamma_M));
    term11 = trace(Q_11 * (alpha(11) * Gamma_N + beta(11) * Gamma_M));
    term12 = trace(Q_12 * (alpha(12) * Gamma_N + beta(12) * Gamma_M));
    term13 = trace(Q_13 * (alpha(13) * Gamma_N + beta(13) * Gamma_M));
    % term14 = trace(Q_14 * (alpha(14) * Gamma_N + beta(14) * Gamma_M));


    obj = real( trace(rho_tensor * (Gamma_N - Gamma_M)) ...
              + term1 + term2 + term3 + term4 + term5 ...
              + term6 + term7 + term8 + term9 + term10    + term11 + term12 + term13 ...
              + log(LAMBDA) + 1 - LAMBDA );

    maximize(obj)

    subject to
        trace(rho_A) == 1;
 
        trace(H * rho_A) <= E;

        rho_tensor - Q_1 == semidefinite(da^2) ;
        rho_tensor - Q_2 == semidefinite(da^2) ;
        rho_tensor - Q_3 == semidefinite(da^2) ;
        rho_tensor - Q_4 == semidefinite(da^2) ;
        rho_tensor - Q_5 == semidefinite(da^2) ;
        rho_tensor - Q_6 == semidefinite(da^2) ;
        rho_tensor - Q_7 == semidefinite(da^2) ;
        rho_tensor - Q_8 == semidefinite(da^2) ;
        rho_tensor - Q_9 == semidefinite(da^2) ;
        rho_tensor - Q_10 == semidefinite(da^2);
        rho_tensor - Q_11 == semidefinite(da^2);
        rho_tensor - Q_12 == semidefinite(da^2);
        rho_tensor - Q_13 == semidefinite(da^2);

        
cvx_end
solution = obj

% rho_op_RE = rho_A

end


==> anc/RE_lower_loss_dephase_r13_v2.m <==
function solution = RE_loss_dephase_r13_v2(eta1,eta2,gamma,da,E)


Gamma_N = choi_matrix_loss_dephase_v2(eta1,gamma,da);
Gamma_M = choi_matrix_loss_dephase_v2(eta2,gamma,da);



cvx_begin sdp
    variable lambda nonnegative
    minimize(lambda)
    subject to
        Gamma_N <= lambda * Gamma_M;
        % lambda >= 0;    % ensure nonnegativity
cvx_end




cvx_begin sdp
    variable mu nonnegative
    maximize(mu)

    subject to
        mu*Gamma_M  <=  Gamma_N;

cvx_end


LAMBDA = lambda
MU = mu




%not uniform grid
r = 13;
t  = zeros(1, r+1);
t(1) = MU;
eps_target = 2*LAMBDA/r^2;
eps_use    = 0.5 * eps_target;


for k = 2:r+1
    % Corollary 1 recursion: t_k = t_{k-1} + sqrt(8 * eps * t_{k-1})
    step = sqrt(8 * eps_use * t(k-1));
    t(k) = t(k-1) + step;
end

% Make sure we end exactly at lambda (optional but convenient for you):
scale = (LAMBDA - MU) / (t(end) - t(1));
t = MU + (t - t(1)) * scale;  % affine rescale so t(1)=MU, t(end)=LAMBDA

disp( t)

% Now build alpha_k and beta_k for k = 1,...,r
alpha = log( t(1:end-1) ./ t(2:end) );   % alpha_k = log(t_k / t_{k+1})
beta  = t(2:end) - t(1:end-1);




% 
% uniform grid
% interval_size = (LAMBDA - MU)/13;
% t = MU + (0:13)*interval_size;      
% 
% alpha = log(t(1:13)./t(2:14));   
% 
% % beta = interval_size;
% beta = t(2:end) - t(1:end-1)



H = diag(0:da-1);

cvx_begin sdp
    variable rho_A(da,da)    hermitian semidefinite


    % variable Q_1(da^2,da^2)  hermitian semidefinite
    % variable Q_2(da^2,da^2)  hermitian semidefinite
    % variable Q_3(da^2,da^2)  hermitian semidefinite
    % variable Q_4(da^2,da^2)  hermitian semidefinite
    % variable Q_5(da^2,da^2)  hermitian semidefinite
    % variable Q_6(da^2,da^2)  hermitian semidefinite
    % variable Q_7(da^2,da^2)  hermitian semidefinite
    % variable Q_8(da^2,da^2)  hermitian semidefinite
    % variable Q_9(da^2,da^2)  hermitian semidefinite
    % variable Q_10(da^2,da^2) hermitian semidefinite
    % variable Q_11(da^2,da^2) hermitian semidefinite
    % variable Q_12(da^2,da^2) hermitian semidefinite
    % variable Q_13(da^2,da^2) hermitian semidefinite

    variable Q_1(da^2,da^2)  symmetric semidefinite
    variable Q_2(da^2,da^2)  symmetric semidefinite
    variable Q_3(da^2,da^2)  symmetric semidefinite
    variable Q_4(da^2,da^2)  symmetric semidefinite
    variable Q_5(da^2,da^2)  symmetric semidefinite
    variable Q_6(da^2,da^2)  symmetric semidefinite
    variable Q_7(da^2,da^2)  symmetric semidefinite
    variable Q_8(da^2,da^2)  symmetric semidefinite
    variable Q_9(da^2,da^2)  symmetric semidefinite
    variable Q_10(da^2,da^2) symmetric semidefinite
    variable Q_11(da^2,da^2) symmetric semidefinite
    variable Q_12(da^2,da^2) symmetric semidefinite
    variable Q_13(da^2,da^2) symmetric semidefinite
    % variable Q_14(da^2,da^2) symmetric semidefinite


    rho_tensor = kron(rho_A, speye(da));

    % term1  = trace(Q_1  * (alpha(1)  * Gamma_N + beta * Gamma_M));
    % term2  = trace(Q_2  * (alpha(2)  * Gamma_N + beta * Gamma_M));
    % term3  = trace(Q_3  * (alpha(3)  * Gamma_N + beta * Gamma_M));
    % term4  = trace(Q_4  * (alpha(4)  * Gamma_N + beta * Gamma_M));
    % term5  = trace(Q_5  * (alpha(5)  * Gamma_N + beta * Gamma_M));
    % term6  = trace(Q_6  * (alpha(6)  * Gamma_N + beta * Gamma_M));
    % term7  = trace(Q_7  * (alpha(7)  * Gamma_N + beta * Gamma_M));
    % term8  = trace(Q_8  * (alpha(8)  * Gamma_N + beta * Gamma_M));
    % term9  = trace(Q_9  * (alpha(9)  * Gamma_N + beta * Gamma_M));
    % term10 = trace(Q_10 * (alpha(10) * Gamma_N + beta * Gamma_M));
    % term11 = trace(Q_11 * (alpha(11) * Gamma_N + beta * Gamma_M));
    % term12 = trace(Q_12 * (alpha(12) * Gamma_N + beta * Gamma_M));
    % term13 = trace(Q_13 * (alpha(13) * Gamma_N + beta * Gamma_M));



    term1  = trace(Q_1  * (alpha(1)  * Gamma_N + beta(1) * Gamma_M));
    term2  = trace(Q_2  * (alpha(2)  * Gamma_N + beta(2) * Gamma_M));
    term3  = trace(Q_3  * (alpha(3)  * Gamma_N + beta(3) * Gamma_M));
    term4  = trace(Q_4  * (alpha(4)  * Gamma_N + beta(4) * Gamma_M));
    term5  = trace(Q_5  * (alpha(5)  * Gamma_N + beta(5) * Gamma_M));
    term6  = trace(Q_6  * (alpha(6)  * Gamma_N + beta(6) * Gamma_M));
    term7  = trace(Q_7  * (alpha(7)  * Gamma_N + beta(7) * Gamma_M));
    term8  = trace(Q_8  * (alpha(8)  * Gamma_N + beta(8) * Gamma_M));
    term9  = trace(Q_9  * (alpha(9)  * Gamma_N + beta(9) * Gamma_M));
    term10 = trace(Q_10 * (alpha(10) * Gamma_N + beta(10) * Gamma_M));
    term11 = trace(Q_11 * (alpha(11) * Gamma_N + beta(11) * Gamma_M));
    term12 = trace(Q_12 * (alpha(12) * Gamma_N + beta(12) * Gamma_M));
    term13 = trace(Q_13 * (alpha(13) * Gamma_N + beta(13) * Gamma_M));
    % term14 = trace(Q_14 * (alpha(14) * Gamma_N + beta(14) * Gamma_M));


    obj = real( trace(rho_tensor * (Gamma_N - Gamma_M)) ...
              + term1 + term2 + term3 + term4 + term5 ...
              + term6 + term7 + term8 + term9 + term10    + term11 + term12 + term13 ...
              + log(LAMBDA) + 1 - LAMBDA );

    maximize(obj)

    subject to
        trace(rho_A) == 1;
 
        trace(H * rho_A) <= E;

        rho_tensor - Q_1 == semidefinite(da^2) ;
        rho_tensor - Q_2 == semidefinite(da^2) ;
        rho_tensor - Q_3 == semidefinite(da^2) ;
        rho_tensor - Q_4 == semidefinite(da^2) ;
        rho_tensor - Q_5 == semidefinite(da^2) ;
        rho_tensor - Q_6 == semidefinite(da^2) ;
        rho_tensor - Q_7 == semidefinite(da^2) ;
        rho_tensor - Q_8 == semidefinite(da^2) ;
        rho_tensor - Q_9 == semidefinite(da^2) ;
        rho_tensor - Q_10 == semidefinite(da^2);
        rho_tensor - Q_11 == semidefinite(da^2);
        rho_tensor - Q_12 == semidefinite(da^2);
        rho_tensor - Q_13 == semidefinite(da^2);

        
cvx_end
solution = obj

% rho_op_RE = rho_A

end


==> anc/RE_upper_dephase_only_r13.m <==
function solution = RE_upper_dephase_only_r13(gamma1,gamma2,da,E)


Gamma_N = choi_matrix_bdc(gamma1, da);
Gamma_M = choi_matrix_bdc(gamma2, da);


cvx_begin sdp
    variable lambda nonnegative
    minimize(lambda)
    subject to
        Gamma_N <= lambda * Gamma_M;
        % lambda >= 0;    % ensure nonnegativity
cvx_end




cvx_begin sdp
    variable mu nonnegative
    maximize(mu)

    subject to
        mu*Gamma_M  <=  Gamma_N;

cvx_end


LAMBDA = lambda;
MU = mu;




H = diag(0:da-1);

r = 13;
t  = zeros(1, r+1);
t(1) = MU;
eps_target = 2*LAMBDA/r^2;
eps_use    = 0.5 * eps_target;


for k = 2:r+1
    % Corollary 1 recursion: t_k = t_{k-1} + sqrt(8 * eps * t_{k-1})
    step = sqrt(8 * eps_use * t(k-1));
    t(k) = t(k-1) + step;
end

% Make sure we end exactly at lambda (optional but convenient for you):
scale = (LAMBDA - MU) / (t(end) - t(1));
t = MU + (t - t(1)) * scale;  % affine rescale so t(1)=MU, t(end)=LAMBDA

disp(t)


gamma0 = 1;
delta0 = -1;

gamma = zeros(r,1);
delta = zeros(r,1);

% --- k = 1: uses t1 and t2, and multiplies by t1 ---
t1 = t(2); 
t2 = t(3);
br1 = (1 + t1/(t2 - t1)) * log(t2/t1) - 1;

delta(1) = br1 * t1;


gamma(1) = -br1;

% --- k = r: uses t_{r-1} and t_r, and multiplies by t_r ---
t_r_m1 = t(r);     % t_{r-1}
t_r   = t(r+1);   % t_r

brr = 1 - (t_r_m1/(t_r - t_r_m1)) * log(t_r/t_r_m1);

delta(r) = brr * t_r;
gamma(r) = -brr;

% --- 1 < k < r: uses t_{k-1}, t_k, t_{k+1}, multiplies by t_k ---
for k = 2:(r-1)
    tkm1 = t(k);     % t_{k-1}
    tk   = t(k+1);   % t_k
    tkp1 = t(k+2);   % t_{k+1}

    brk = (1 + tk/(tkp1 - tk)) * log(tkp1/tk) - (tkm1/(tk - tkm1)) * log(tk/tkm1);

    delta(k) = brk * tk;
    gamma(k) = -brk;
end


cvx_begin sdp

    variable x
    variable y nonnegative



    variable N_0(da^2,da^2) hermitian 

    % variable N_1(da^2,da^2) hermitian semidefinite
    % variable N_2(da^2,da^2) hermitian semidefinite
    % variable N_3(da^2,da^2) hermitian semidefinite
    % variable N_4(da^2,da^2) hermitian semidefinite
    % variable N_5(da^2,da^2) hermitian semidefinite
    % variable N_6(da^2,da^2) hermitian semidefinite
    % variable N_7(da^2,da^2) hermitian semidefinite
    % variable N_8(da^2,da^2) hermitian semidefinite
    % variable N_9(da^2,da^2) hermitian semidefinite
    % variable N_10(da^2,da^2) hermitian semidefinite
    % variable N_11(da^2,da^2) hermitian semidefinite
    % variable N_12(da^2,da^2) hermitian semidefinite
    % variable N_13(da^2,da^2) hermitian semidefinite


    variable N_1(da^2,da^2) symmetric semidefinite
    variable N_2(da^2,da^2) symmetric semidefinite
    variable N_3(da^2,da^2) symmetric semidefinite
    variable N_4(da^2,da^2) symmetric semidefinite
    variable N_5(da^2,da^2) symmetric semidefinite
    variable N_6(da^2,da^2) symmetric semidefinite
    variable N_7(da^2,da^2) symmetric semidefinite
    variable N_8(da^2,da^2) symmetric semidefinite
    variable N_9(da^2,da^2) symmetric semidefinite
    variable N_10(da^2,da^2) symmetric semidefinite
    variable N_11(da^2,da^2) symmetric semidefinite
    variable N_12(da^2,da^2) symmetric semidefinite
    variable N_13(da^2,da^2) symmetric semidefinite

    obj = x + y*E + log(LAMBDA) + 1 - LAMBDA

    minimize(obj) 

    subject to


        
        N_0 >= gamma0*Gamma_N + delta0*Gamma_M;

        N_1 >= gamma(1) * Gamma_N + delta(1) * Gamma_M;
        N_2 >= gamma(2) * Gamma_N + delta(2) * Gamma_M;
        N_3 >= gamma(3) * Gamma_N + delta(3) * Gamma_M;
        N_4 >= gamma(4) * Gamma_N + delta(4) * Gamma_M;
        N_5 >= gamma(5) * Gamma_N + delta(5) * Gamma_M;
        N_6 >= gamma(6) * Gamma_N + delta(6) * Gamma_M;
        N_7 >= gamma(7) * Gamma_N + delta(7) * Gamma_M;
        N_8 >= gamma(8) * Gamma_N + delta(8) * Gamma_M;
        N_9 >= gamma(9) * Gamma_N + delta(9) * Gamma_M;
        N_10 >= gamma(10) * Gamma_N + delta(10) * Gamma_M;
        N_11 >= gamma(11) * Gamma_N + delta(11) * Gamma_M;
        N_12 >= gamma(12) * Gamma_N + delta(12) * Gamma_M;
        N_13 >= gamma(13) * Gamma_N + delta(13) * Gamma_M;

        summ = N_0 + N_1 + N_2 + N_3 + N_4 + N_5 + N_6 + N_7 + N_8 + N_9 + N_10 + N_11 + N_12 + N_13

        x*  speye(da) + y * H >= PartialTrace(summ  )

cvx_end
solution = obj



end


==> anc/RE_upper_loss_dephase_r13_v2.m <==
function solution = RE_upper_loss_dephase_r13_v2(eta1,eta2,gamma,da,E)


Gamma_N = choi_matrix_loss_dephase_v2(eta1,gamma,da);
Gamma_M = choi_matrix_loss_dephase_v2(eta2,gamma,da);



cvx_begin sdp
    variable lambda nonnegative
    minimize(lambda)
    subject to
        Gamma_N <= lambda * Gamma_M;
        % lambda >= 0;    % ensure nonnegativity
cvx_end




cvx_begin sdp
    variable mu nonnegative
    maximize(mu)

    subject to
        mu*Gamma_M  <=  Gamma_N;

cvx_end


LAMBDA = lambda;
MU = mu;




H = diag(0:da-1);

r = 13;
t  = zeros(1, r+1);
t(1) = MU;
eps_target = 2*LAMBDA/r^2;
eps_use    = 0.5 * eps_target;


for k = 2:r+1
    % Corollary 1 recursion: t_k = t_{k-1} + sqrt(8 * eps * t_{k-1})
    step = sqrt(8 * eps_use * t(k-1));
    t(k) = t(k-1) + step;
end

% Make sure we end exactly at lambda (optional but convenient for you):
scale = (LAMBDA - MU) / (t(end) - t(1));
t = MU + (t - t(1)) * scale;  % affine rescale so t(1)=MU, t(end)=LAMBDA

disp(t)


gamma0 = 1;
delta0 = -1;

gamma = zeros(r,1);
delta = zeros(r,1);

% --- k = 1: uses t1 and t2, and multiplies by t1 ---
t1 = t(2); 
t2 = t(3);
br1 = (1 + t1/(t2 - t1)) * log(t2/t1) - 1;

delta(1) = br1 * t1;


gamma(1) = -br1;

% --- k = r: uses t_{r-1} and t_r, and multiplies by t_r ---
t_r_m1 = t(r);     % t_{r-1}
t_r   = t(r+1);   % t_r

brr = 1 - (t_r_m1/(t_r - t_r_m1)) * log(t_r/t_r_m1);

delta(r) = brr * t_r;
gamma(r) = -brr;

% --- 1 < k < r: uses t_{k-1}, t_k, t_{k+1}, multiplies by t_k ---
for k = 2:(r-1)
    tkm1 = t(k);     % t_{k-1}
    tk   = t(k+1);   % t_k
    tkp1 = t(k+2);   % t_{k+1}

    brk = (1 + tk/(tkp1 - tk)) * log(tkp1/tk) - (tkm1/(tk - tkm1)) * log(tk/tkm1);

    delta(k) = brk * tk;
    gamma(k) = -brk;
end


cvx_begin sdp

    variable x
    variable y nonnegative

    variable N_0(da^2,da^2) hermitian 

    % variable N_1(da^2,da^2) hermitian semidefinite
    % variable N_2(da^2,da^2) hermitian semidefinite
    % variable N_3(da^2,da^2) hermitian semidefinite
    % variable N_4(da^2,da^2) hermitian semidefinite
    % variable N_5(da^2,da^2) hermitian semidefinite
    % variable N_6(da^2,da^2) hermitian semidefinite
    % variable N_7(da^2,da^2) hermitian semidefinite
    % variable N_8(da^2,da^2) hermitian semidefinite
    % variable N_9(da^2,da^2) hermitian semidefinite
    % variable N_10(da^2,da^2) hermitian semidefinite
    % variable N_11(da^2,da^2) hermitian semidefinite
    % variable N_12(da^2,da^2) hermitian semidefinite
    % variable N_13(da^2,da^2) hermitian semidefinite


    variable N_1(da^2,da^2) symmetric semidefinite
    variable N_2(da^2,da^2) symmetric semidefinite
    variable N_3(da^2,da^2) symmetric semidefinite
    variable N_4(da^2,da^2) symmetric semidefinite
    variable N_5(da^2,da^2) symmetric semidefinite
    variable N_6(da^2,da^2) symmetric semidefinite
    variable N_7(da^2,da^2) symmetric semidefinite
    variable N_8(da^2,da^2) symmetric semidefinite
    variable N_9(da^2,da^2) symmetric semidefinite
    variable N_10(da^2,da^2) symmetric semidefinite
    variable N_11(da^2,da^2) symmetric semidefinite
    variable N_12(da^2,da^2) symmetric semidefinite
    variable N_13(da^2,da^2) symmetric semidefinite

    obj = x + y*E + log(LAMBDA) + 1 - LAMBDA

    minimize(obj) 

    subject to


        
        N_0 >= gamma0*Gamma_N + delta0*Gamma_M;

        N_1 >= gamma(1) * Gamma_N + delta(1) * Gamma_M;
        N_2 >= gamma(2) * Gamma_N + delta(2) * Gamma_M;
        N_3 >= gamma(3) * Gamma_N + delta(3) * Gamma_M;
        N_4 >= gamma(4) * Gamma_N + delta(4) * Gamma_M;
        N_5 >= gamma(5) * Gamma_N + delta(5) * Gamma_M;
        N_6 >= gamma(6) * Gamma_N + delta(6) * Gamma_M;
        N_7 >= gamma(7) * Gamma_N + delta(7) * Gamma_M;
        N_8 >= gamma(8) * Gamma_N + delta(8) * Gamma_M;
        N_9 >= gamma(9) * Gamma_N + delta(9) * Gamma_M;
        N_10 >= gamma(10) * Gamma_N + delta(10) * Gamma_M;
        N_11 >= gamma(11) * Gamma_N + delta(11) * Gamma_M;
        N_12 >= gamma(12) * Gamma_N + delta(12) * Gamma_M;
        N_13 >= gamma(13) * Gamma_N + delta(13) * Gamma_M;

        summ = N_0 + N_1 + N_2 + N_3 + N_4 + N_5 + N_6 + N_7 + N_8 + N_9 + N_10 + N_11 + N_12 + N_13

        x*  speye(da) + y * H >= PartialTrace(summ  )

cvx_end
solution = obj



end

==> anc/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="application/vnd.mathworks.matlab.code.document+xml" Extension="xml"/>
  <Override ContentType="text/xml" PartName="/matlab/output.xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesReleaseInfo+xml" PartName="/metadata/mwcorePropertiesReleaseInfo.xml"/>
</Types>


==> anc/bosonic_dephasing_channel.m <==
function rho_out = bosonic_dephasing_channel(rho_in, gamma)

[d1, d2] = size(rho_in);
    if d1 ~= d2
        error('rho_in must be a square matrix.');
    end


da = d1;    

rho_out = zeros(da);

for i = 1:da
    for j = 1:da
        rho_out(i, j) = exp(-gamma / 2 * (i - j)^2)* rho_in(i,j);
    end
end


end

==> anc/bosonic_loss_channel.m <==
function rho_out = bosonic_loss_channel(rho_in, eta)
% BOSONIC_LOSS_CHANNEL  Apply a bosonic pure-loss channel to a density matrix.
%
%   rho_out = bosonic_loss_channel(rho_in, eta)
%
%   Implements the single-mode bosonic pure-loss (attenuator) channel
%   with transmissivity ETA, modeled as a beam splitter with vacuum
%   environment, acting on a state represented in the Fock basis.
%
%   INPUT:
%       rho_in : d-by-d density matrix in the Fock basis
%                {|0>, |1>, ..., |d-1>}
%       eta    : transmissivity parameter in [0, 1]
%
%   OUTPUT:
%       rho_out : d-by-d output density matrix after loss
%
%   The Kraus operators are:
%       K_ell = sum_{n=ell}^{n_max} sqrt(nchoosek(n, ell)) ...
%               * (1-eta)^(ell/2) * eta^((n-ell)/2) |n-ell><n|
%
%   so that:
%       rho_out = sum_ell K_ell * rho_in * K_ell'
%

    % Basic checks
    [d1, d2] = size(rho_in);
    if d1 ~= d2
        error('rho_in must be a square matrix.');
    end

    if ~isnumeric(eta) || ~isscalar(eta) || eta < 0 || eta > 1
        error('eta must be a scalar in the interval [0, 1].');
    end

    d = d1;               % Hilbert space dimension
    n_max = d - 1;        % maximum photon number in the truncation

    rho_out = zeros(d);   % initialize output

    % Loop over Kraus operators K_ell, corresponding to losing ell photons
    for ell = 0:n_max

        % Build K_ell in the truncated Fock basis
        K = zeros(d);
        for n = ell:n_max
            m = n - ell;  % output photon number
            amp = sqrt(nchoosek(n, ell)) ...
                  * (1 - eta)^(ell/2) ...
                  * eta^((n - ell)/2);
            % |m><n| in matrix form is a 1 at (m+1, n+1)
            K(m+1, n+1) = amp;
        end

        % Accumulate contribution from this Kraus operator
        rho_out = rho_out + K * rho_in * K';
    end
end

==> anc/channel_bdc.m <==
function den_matrix = channel_bdc(gamma, da)
    % Initialize the matrix with ones
    den_matrix = ones(da, da);

    % Fill in the matrix elements
    for i = 1:da
        for j = 1:da
            den_matrix(i, j) = exp(-gamma / 2 * (i - j)^2);
        end
    end
    
    % Return the matrix as a MATLAB matrix (no explicit conversion needed)
end

==> anc/choi_loss_dephasing.m <==
function J = choi_loss_dephasing(da, eta, gamma)

N = da-1;
sigma = 1.0/gamma;
   if ~(isscalar(N) && N>=0 && N==floor(N)), error('N must be a nonnegative integer.'); end
    if ~(isscalar(eta) && isreal(eta) && eta>=0 && eta<=1), error('eta must be in [0,1].'); end
    if ~(isscalar(sigma) && isreal(sigma) && sigma>=0), error('sigma must be a real, nonnegative scalar.'); end

    d  = N + 1;
    D  = d*d;
    chi = @(l) exp(-0.5*(sigma.^2).*(l.^2));

    % Composite index mapping (1-based)
    idx = @(n,r) n*d + r + 1;

    % Fast path: pure dephasing (eta == 1)
    if eta == 1
        % J = sum_{n,m} chi(n-m) |n><m| ⊗ |n><m|
        I = []; Jc = []; V = [];
        for n = 0:N
            for m = 0:N
                c = chi(n-m);
                if c == 0, continue; end
                row = idx(n, n);
                col = idx(m, m);
                I(end+1,1)  = row; %#ok<AGROW>
                Jc(end+1,1) = col; %#ok<AGROW>
                V(end+1,1)  = c;   %#ok<AGROW>
            end
        end
        J = sparse(I, Jc, V, D, D);
        J = 0.5*(J+J'); % numerical symmetry
        return
    end

    % Fast path: complete loss (eta == 0)
    if eta == 0
        % Λ(|n><m|) = δ_{n,m} |0><0|
        % J = sum_n |n><n|_in ⊗ |0><0|_out
        I = zeros(N+1,1); Jc = I; V = I;
        for n = 0:N
            row = idx(n, 0);
            col = idx(n, 0);
            I(n+1)  = row;
            Jc(n+1) = col;
            V(n+1)  = 1;   % chi(0) = 1
        end
        J = sparse(I, Jc, V, D, D);
        return
    end

    % General case: 0 < eta < 1  (use log-domain to avoid overflow/NaN)
    % log binomial: ln C(n,k) = gammaln(n+1) - gammaln(k+1) - gammaln(n-k+1)
    lnC = @(n,k) gammaln(n+1) - gammaln(k+1) - gammaln(n-k+1);

    % Preallocate (conservative estimate of nnz)
    nnz_est = max(1, floor((N+1)^3/3));
    I = zeros(nnz_est,1); Jc = I; V = I; t = 0;

    ln1mEta = log1p(-eta);   % = log(1-eta), stable near eta ~ 1
    lnEta   = log(eta);

    for n = 0:N
        for m = 0:N
            l  = n - m;
            ch = chi(l);
            if ch == 0, continue; end

            kmax = min(n,m);
            for k = 0:kmax
                % log of the magnitude (no phase): combine everything in logs
                % sqrt(C(n,k) C(m,k)) -> 0.5*(lnC(n,k)+lnC(m,k))
                lnCoef = log(ch) ...
                       + 0.5*(lnC(n,k) + lnC(m,k)) ...
                       + k*ln1mEta ...
                       + ((n+m)/2 - k)*lnEta;

                % Skip terms that underflow too hard
                if ~isfinite(lnCoef) && lnCoef == -Inf
                    continue
                end

                coef = exp(lnCoef);
                if coef == 0
                    continue
                end

                r = n - k; % output ket
                s = m - k; % output bra
                row = idx(n, r);
                col = idx(m, s);

                t = t + 1;
                if t > numel(I)
                    grow = max(10000, ceil(0.3*numel(I)));
                    I  = [I;  zeros(grow,1)];
                    Jc = [Jc; zeros(grow,1)];
                    V  = [V;  zeros(grow,1)];
                end
                I(t)  = row;
                Jc(t) = col;
                V(t)  = V(t) + coef;
            end
        end
    end

    J = sparse(I(1:t), Jc(1:t), V(1:t), D, D);
    J = 0.5*(J + J'); % enforce Hermiticity
end

==> anc/choi_matrix_bdc.m <==
function CHOI = choi_matrix_bdc(gamma, da)
    % Initialize the CHOI matrix with zeros
    CHOI = zeros(da^2, da^2);

    % Generate the channel matrix
    channeled = channel_bdc(gamma, da);

    % Fill in the CHOI matrix elements
    for i = 1:da
        for j = 1:da
            CHOI((i-1)*da + i, (j-1)*da + j) = channeled(i, j);
        end
    end
end

==> anc/choi_matrix_loss.m <==
function output = choi_matrix_loss(eta,da)
    
    CHOI = zeros(da^2,da^2);

    filler_mat = zeros(da,da);

    for n1 = 0:da-1;
        for n2 = 0:da-1;
            
            elements = loss_choi_element_2d(n1,n2,eta,da);

            sz =size(elements);


            filler_mat(1:sz(1), 1: sz(2)) = elements;
            % disp((n1)* da +1)
            % disp( (n1+1)* da +1)
            CHOI( (n1)* da +1 : (n1+1)* da   ,(n2)* da +1 : (n2+1)* da   ) = filler_mat;
        end
    end

            
output =   CHOI;


end

==> anc/choi_matrix_loss_dephase_v2.m <==
function output = choi_matrix_loss_dephase_v2(eta,gamma,da)
    
    CHOI = zeros(da^2,da^2);

    filler_mat = zeros(da,da);

    for n1 = 0:da-1;
        for n2 = 0:da-1;
            
            elements = loss_dephase_choi_element_2d(n1,n2,eta,gamma,da);

            sz =size(elements);


            filler_mat(1:sz(1), 1: sz(2)) = elements;
            % disp((n1)* da +1)
            % disp( (n1+1)* da +1)
            CHOI( (n1)* da +1 : (n1+1)* da   ,(n2)* da +1 : (n2+1)* da   ) = filler_mat;
        end
    end




            
output =   CHOI;


end

==> anc/ft.m <==
function y = ft(x,t)

y = zeros(size(t))

for k = 1:size(t)
    y(k) = (x-1)/(t(k)*(x-1)+1);
end

==> anc/lgwt.m <==
function [x,w]=lgwt(N,a,b)

% lgwt.m
%
% This script is for computing definite integrals using Legendre-Gauss 
% Quadrature. Computes the Legendre-Gauss nodes and weights  on an interval
% [a,b] with truncation order N
%
% Suppose you have a continuous function f(x) which is defined on [a,b]
% which you can evaluate at any x in [a,b]. Simply evaluate it at all of
% the values contained in the x vector to obtain a vector f. Then compute
% the definite integral using sum(f.*w);
%
% Written by Greg von Winckel - 02/25/2004
N=N-1;
N1=N+1; N2=N+2;

xu=linspace(-1,1,N1)';

% Initial guess
y=cos((2*(0:N)'+1)*pi/(2*N+2))+(0.27/N1)*sin(pi*xu*N/N2);

% Legendre-Gauss Vandermonde Matrix
L=zeros(N1,N2);

% Derivative of LGVM
Lp=zeros(N1,N2);

% Compute the zeros of the N+1 Legendre Polynomial
% using the recursion relation and the Newton-Raphson method

y0=2;

% Iterate until new points are uniformly within epsilon of old points
while max(abs(y-y0))>eps
    
    
    L(:,1)=1;
    Lp(:,1)=0;
    
    L(:,2)=y;
    Lp(:,2)=1;
    
    for k=2:N1
        L(:,k+1)=( (2*k-1)*y.*L(:,k)-(k-1)*L(:,k-1) )/k;
    end
 
    Lp=(N2)*( L(:,N1)-y.*L(:,N2) )./(1-y.^2);   
    
    y0=y;
    y=y0-L(:,N2)./Lp;
    
end

% Linear map from[-1,1] to [a,b]
x=(a*(1-y)+b*(1+y))/2;      

% Compute the weights
w=(b-a)./((1-y.^2).*Lp.^2)*(N2/N1)^2;

==> anc/loss_choi_element_2d.m <==
function output= loss_choi_element_2d(n1,n2,eta,da)
    
    n= min(n1,n2);

    % mat = zeros(da,da);

    elements = zeros(da, da);
    
    for k = 0:n;

        
        factor = sqrt( nchoosek(n1,k)*nchoosek(n2,k) )  *eta^( (n1+n2)/2-k)* (1-eta)^k;
        
        elements(n1-k+1,n2-k+1) = factor;

    end


output = elements;

end

==> anc/loss_dephase_choi_element_2d.m <==
function output= loss_dephase_choi_element_2d(n1,n2,eta,gamma,da)
    
    n= min(n1,n2);

    % mat = zeros(da,da);

    elements = zeros(da, da);
    
    for k = 0:n;

        
        factor = exp(-gamma / 2 * (n1-n2)^2)* sqrt( nchoosek(n1,k)*nchoosek(n2,k) )  *eta^( (n1+n2)/2-k)* (1-eta)^k;
        
        elements(n1-k+1,n2-k+1) = factor;

    end


output = elements;

end

==> anc/matlab/document.xml <==
<?xml version="1.0" encoding="UTF-8"?><w:document xmlns:w="http://schemas.openxmlformats.org/wordprocessingml/2006/main"><w:body><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[eta1 = 0.95;
eta2 = 0.85;
gamma = 0.01;

E = 1.0;]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[GRD = {};
RE_UPPER = {};
RE_LOWER = {};
MEASURED = {};]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[
for j = 3:9
    da = j;

    grd = primal_ell_8_loss_dephase(eta1, eta2, gamma, da, E);
    GRD{end+1} = grd;

    re_upper = RE_upper_loss_dephase_r13_v2(eta1,eta2,gamma,da,E);
    RE_UPPER{end+1}  = re_upper;

    re_lower = RE_lower_loss_dephase_r13_v2(eta1,eta2,gamma,da,E);
    RE_LOWER{end+1} = re_lower;

    measured = measured_loss_dephase_m3k3_sup_op(eta1,eta2,gamma,da,E);
    MEASURED{end+1} =measured;
end]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[disp(GRD)
disp(RE_UPPER)
disp(RE_LOWER)
disp(MEASURED)]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[]]></w:t></w:r></w:p></w:body></w:document>

==> anc/matlab/output.xml <==
<?xml version="1.0" encoding="UTF-8"?><embeddedOutputs><metaData><evaluationState>manual</evaluationState><layoutState>code</layoutState><outputStatus>ready</outputStatus><splitterState><proportion>0.4</proportion></splitterState></metaData><outputArray type="array"><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 1702 variables, 443 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 443
 dim. of sdp    var  = 186,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.4e+02|1.4e+01|6.6e+04| 9.720000e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.932|0.860|9.8e+00|2.0e+00|9.7e+03| 7.086340e+02 -7.537063e+01| 0:0:00| chol  1  1 
 2|0.992|0.986|8.2e-02|3.7e-02|4.0e+02| 1.875537e+02 -6.311036e+01| 0:0:00| chol  1  1 
 3|0.968|0.868|2.6e-03|7.4e-03|8.0e+01| 2.742856e+01 -1.911175e+01| 0:0:00| chol  1  1 
 4|0.947|0.936|1.4e-04|1.0e-03|1.1e+01| 3.817665e+00 -3.371521e+00| 0:0:00| chol  1  1 
 5|1.000|0.983|4.1e-06|1.3e-04|3.3e+00| 8.042903e-01 -1.831747e+00| 0:0:00| chol  1  1 
 6|0.962|0.962|3.5e-06|3.2e-05|4.5e-01|-7.871936e-01 -1.111670e+00| 0:0:00| chol  2  2 
 7|1.000|0.978|1.4e-06|9.3e-06|7.5e-02|-9.690107e-01 -1.019894e+00| 0:0:00| chol  1  1 
 8|1.000|1.000|1.8e-07|1.1e-06|2.0e-02|-9.900205e-01 -1.006640e+00| 0:0:00| chol  1  1 
 9|0.900|0.926|4.2e-08|3.4e-07|2.5e-03|-9.997147e-01 -1.001614e+00| 0:0:00| chol  1  1 
10|1.000|0.966|1.4e-10|4.3e-08|9.4e-04|-1.000322e+00 -1.001150e+00| 0:0:00| chol  1  1 
11|0.904|0.926|1.2e-10|1.0e-08|1.0e-04|-1.000761e+00 -1.000844e+00| 0:0:00| chol  1  1 
12|1.000|0.888|9.3e-11|1.1e-09|3.6e-05|-1.000786e+00 -1.000818e+00| 0:0:00| chol  1  1 
13|1.000|0.797|4.2e-11|2.5e-10|8.9e-06|-1.000799e+00 -1.000807e+00| 0:0:00| chol  1  1 
14|1.000|0.825|9.5e-12|5.2e-11|2.6e-06|-1.000801e+00 -1.000803e+00| 0:0:00| chol  1  1 
15|0.994|0.837|1.5e-10|1.0e-11|5.1e-07|-1.000803e+00 -1.000803e+00| 0:0:00| chol  1  1 
16|1.000|0.965|2.4e-10|6.7e-13|3.5e-08|-1.000803e+00 -1.000803e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 16
 primal objective value = -1.00080273e+00
 dual   objective value = -1.00080275e+00
 gap := trace(XZ)       = 3.45e-08
 relative gap           = 1.15e-08
 actual relative gap    = 9.20e-09
 rel. primal infeas (scaled problem)   = 2.36e-10
 rel. dual     "        "       "      = 6.67e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.1e+03, 6.8e+00, 1.6e+01
 norm(A), norm(b), norm(C) = 4.6e+01, 2.4e+00, 9.9e+00
 Total CPU time (secs)  = 0.37  
 CPU time per iteration = 0.02  
 termination code       =  0
 DIMACS: 2.9e-10  0.0e+00  3.3e-12  0.0e+00  9.2e-09  1.2e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +1.0008
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 46 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  =  9,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.0e+01|8.5e+00|1.0e+03|-3.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.882|0.981|2.3e+00|2.4e-01|5.7e+01|-1.993147e+00 -6.501596e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|5.0e-16|8.2e-03|5.3e+00|-4.633023e-01 -5.185561e+00| 0:0:00| chol  1  1 
 3|1.000|0.779|1.8e-15|2.5e-03|1.5e+00|-6.835248e-01 -1.965511e+00| 0:0:00| chol  1  1 
 4|0.620|0.951|1.4e-14|2.0e-04|8.4e-01|-1.788894e+00 -2.590172e+00| 0:0:00| chol  1  1 
 5|0.869|0.712|1.8e-13|6.3e-05|3.6e-01|-2.009504e+00 -2.299852e+00| 0:0:00| chol  1  1 
 6|0.598|0.370|2.1e-12|4.1e-05|2.4e-01|-2.371012e+00 -2.373682e+00| 0:0:00| chol  1  1 
 7|0.117|0.693|4.9e-11|1.3e-05|2.2e-01|-2.613111e+00 -2.679161e+00| 0:0:00| chol  1  1 
 8|0.591|0.737|2.7e-10|3.7e-06|1.2e-01|-2.791644e+00 -2.830734e+00| 0:0:00| chol  1  1 
 9|0.895|0.997|1.8e-09|2.0e-07|4.1e-02|-2.870502e+00 -2.906021e+00| 0:0:00| chol  1  1 
10|1.000|1.000|1.0e-11|9.3e-08|1.8e-03|-2.902456e+00 -2.901811e+00| 0:0:00| chol  1  1 
11|0.968|0.999|3.2e-10|4.6e-08|1.1e-04|-2.903525e+00 -2.902581e+00| 0:0:00| chol  1  1 
12|1.000|0.965|8.4e-09|1.6e-09|6.3e-06|-2.903565e+00 -2.903534e+00| 0:0:00| chol  1  1 
13|1.000|0.986|2.6e-10|2.4e-11|2.0e-07|-2.903567e+00 -2.903567e+00| 0:0:00| chol  1  1 
14|1.000|0.981|1.1e-10|5.0e-13|1.1e-08|-2.903568e+00 -2.903568e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value = -2.90356754e+00
 dual   objective value = -2.90356754e+00
 gap := trace(XZ)       = 1.09e-08
 relative gap           = 1.60e-09
 actual relative gap    = -1.53e-10
 rel. primal infeas (scaled problem)   = 1.09e-10
 rel. dual     "        "       "      = 4.96e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+04, 2.9e+00, 5.5e+00
 norm(A), norm(b), norm(C) = 3.8e+00, 2.0e+00, 3.8e+00
 Total CPU time (secs)  = 0.12  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 1.1e-10  0.0e+00  9.5e-13  0.0e+00  -1.5e-10  1.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +2.90357
 
 
Calling SDPT3 4.0: 46 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  =  9,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|9.5e+00|8.0e+00|1.0e+03| 3.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.936|3.3e-16|5.9e-01|8.0e+01| 1.166667e+01 -5.155594e-01| 0:0:00| chol  1  1 
 2|1.000|1.000|5.6e-16|8.2e-03|3.9e+00| 3.170844e+00  8.208713e-02| 0:0:00| chol  1  1 
 3|0.863|1.000|1.9e-15|8.2e-04|5.0e-01| 5.581119e-01  1.121243e-01| 0:0:00| chol  1  1 
 4|0.615|0.898|8.3e-16|1.6e-04|2.9e-01| 2.691651e-01  8.122342e-03| 0:0:00| chol  1  1 
 5|1.000|0.832|3.1e-15|3.3e-05|1.4e-01| 2.182199e-01  1.046039e-01| 0:0:00| chol  1  1 
 6|0.973|1.000|8.8e-15|8.2e-07|4.5e-03| 1.150325e-01  1.109922e-01| 0:0:00| chol  1  1 
 7|0.988|0.988|4.4e-15|9.1e-08|7.8e-05| 1.111574e-01  1.111141e-01| 0:0:00| chol  1  1 
 8|0.989|0.989|0.0e+00|1.0e-09|8.5e-07| 1.111116e-01  1.111111e-01| 0:0:00| chol  1  1 
 9|0.996|0.989|2.2e-16|1.2e-11|1.3e-08| 1.111111e-01  1.111111e-01| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   =  9
 primal objective value =  1.11111119e-01
 dual   objective value =  1.11111111e-01
 gap := trace(XZ)       = 1.27e-08
 relative gap           = 1.04e-08
 actual relative gap    = 6.64e-09
 rel. primal infeas (scaled problem)   = 2.22e-16
 rel. dual     "        "       "      = 1.20e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.6e+02, 1.1e-01, 2.6e+00
 norm(A), norm(b), norm(C) = 3.8e+00, 2.0e+00, 3.8e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 2.2e-16  0.0e+00  2.3e-11  0.0e+00  6.6e-09  1.0e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.111111
 
    0.1111    0.1649    0.2430    0.3469    0.4772    0.6346    0.8196    1.0323    1.2731    1.5422    1.8396    2.1656    2.5202    2.9036

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (9x9 matrix)
 
 
Calling SDPT3 4.0: 1262 variables, 594 equality constraints
------------------------------------------------------------

 num. of constraints = 594
 dim. of sdp    var  = 258,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.9e+02|5.9e+01|3.2e+04| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.793|0.052|8.1e+01|5.6e+01|2.8e+04| 3.344590e+02 -1.037294e-01| 0:0:00| spchol  1  1 
 2|1.000|0.730|3.6e-06|1.5e+01|1.1e+04| 6.091028e+02 -8.668577e-02| 0:0:00| spchol  1  1 
 3|1.000|0.986|3.5e-05|2.1e-01|6.7e+02| 5.419955e+02 -4.705432e-02| 0:0:00| spchol  1  1 
 4|0.992|0.918|1.1e-06|1.7e-02|2.8e+01| 2.751803e+01 -1.937891e-02| 0:0:00| spchol  1  1 
 5|1.000|0.176|2.8e-08|1.4e-02|1.1e+01| 1.102423e+01  8.037117e-02| 0:0:00| spchol  1  1 
 6|1.000|0.877|5.0e-08|1.8e-03|3.0e+00| 3.629319e+00  6.307603e-01| 0:0:00| spchol  1  1 
 7|0.951|0.723|3.2e-08|4.9e-04|4.8e-01| 1.262986e+00  7.865243e-01| 0:0:00| spchol  1  1 
 8|1.000|0.482|2.5e-07|2.5e-04|1.6e-01| 9.933941e-01  8.323878e-01| 0:0:00| spchol  1  1 
 9|1.000|0.385|9.5e-08|1.6e-04|8.4e-02| 9.393732e-01  8.557519e-01| 0:0:00| spchol  1  1 
10|0.990|0.738|7.5e-08|4.1e-05|1.9e-02| 9.053742e-01  8.862577e-01| 0:0:00| spchol  1  2 
11|1.000|0.361|5.7e-08|3.0e-05|1.2e-02| 9.025311e-01  8.908292e-01| 0:0:00| spchol  1  1 
12|1.000|0.919|2.9e-09|1.1e-05|2.0e-03| 9.009384e-01  8.989597e-01| 0:0:00| spchol  2  2 
13|1.000|0.952|1.1e-10|2.0e-06|5.7e-04| 9.004281e-01  8.998612e-01| 0:0:00| spchol  2  2 
14|1.000|0.961|1.0e-10|5.7e-07|4.0e-05| 9.001625e-01  9.001236e-01| 0:0:00| spchol  1  1 
15|1.000|0.976|4.7e-11|4.0e-08|6.4e-06| 9.001516e-01  9.001452e-01| 0:0:00| spchol  1  1 
16|1.000|0.988|9.9e-11|6.4e-09|2.3e-07| 9.001489e-01  9.001487e-01| 0:0:00| spchol  2  2 
17|1.000|0.989|1.4e-11|2.3e-10|4.5e-09| 9.001489e-01  9.001488e-01| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 17
 primal objective value =  9.00148853e-01
 dual   objective value =  9.00148849e-01
 gap := trace(XZ)       = 4.49e-09
 relative gap           = 1.60e-09
 actual relative gap    = 1.46e-09
 rel. primal infeas (scaled problem)   = 1.38e-11
 rel. dual     "        "       "      = 2.26e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+00, 3.3e+00, 4.2e+00
 norm(A), norm(b), norm(C) = 3.1e+01, 2.3e+00, 2.7e+00
 Total CPU time (secs)  = 0.12  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 2.5e-11  0.0e+00  3.1e-10  0.0e+00  1.5e-09  1.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0625215
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0625</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 46 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  =  9,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.0e+01|8.5e+00|1.0e+03|-3.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.882|0.981|2.3e+00|2.4e-01|5.7e+01|-1.993147e+00 -6.501596e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|5.0e-16|8.2e-03|5.3e+00|-4.633023e-01 -5.185561e+00| 0:0:00| chol  1  1 
 3|1.000|0.779|1.8e-15|2.5e-03|1.5e+00|-6.835248e-01 -1.965511e+00| 0:0:00| chol  1  1 
 4|0.620|0.951|1.4e-14|2.0e-04|8.4e-01|-1.788894e+00 -2.590172e+00| 0:0:00| chol  1  1 
 5|0.869|0.712|1.8e-13|6.3e-05|3.6e-01|-2.009504e+00 -2.299852e+00| 0:0:00| chol  1  1 
 6|0.598|0.370|2.1e-12|4.1e-05|2.4e-01|-2.371012e+00 -2.373682e+00| 0:0:00| chol  1  1 
 7|0.117|0.693|4.9e-11|1.3e-05|2.2e-01|-2.613111e+00 -2.679161e+00| 0:0:00| chol  1  1 
 8|0.591|0.737|2.7e-10|3.7e-06|1.2e-01|-2.791644e+00 -2.830734e+00| 0:0:00| chol  1  1 
 9|0.895|0.997|1.8e-09|2.0e-07|4.1e-02|-2.870502e+00 -2.906021e+00| 0:0:00| chol  1  1 
10|1.000|1.000|1.0e-11|9.3e-08|1.8e-03|-2.902456e+00 -2.901811e+00| 0:0:00| chol  1  1 
11|0.968|0.999|3.2e-10|4.6e-08|1.1e-04|-2.903525e+00 -2.902581e+00| 0:0:00| chol  1  1 
12|1.000|0.965|8.4e-09|1.6e-09|6.3e-06|-2.903565e+00 -2.903534e+00| 0:0:00| chol  1  1 
13|1.000|0.986|2.6e-10|2.4e-11|2.0e-07|-2.903567e+00 -2.903567e+00| 0:0:00| chol  1  1 
14|1.000|0.981|1.1e-10|5.0e-13|1.1e-08|-2.903568e+00 -2.903568e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value = -2.90356754e+00
 dual   objective value = -2.90356754e+00
 gap := trace(XZ)       = 1.09e-08
 relative gap           = 1.60e-09
 actual relative gap    = -1.53e-10
 rel. primal infeas (scaled problem)   = 1.09e-10
 rel. dual     "        "       "      = 4.96e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+04, 2.9e+00, 5.5e+00
 norm(A), norm(b), norm(C) = 3.8e+00, 2.0e+00, 3.8e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 1.1e-10  0.0e+00  9.5e-13  0.0e+00  -1.5e-10  1.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +2.90357
 
 
Calling SDPT3 4.0: 46 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  =  9,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|9.5e+00|8.0e+00|1.0e+03| 3.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.936|3.3e-16|5.9e-01|8.0e+01| 1.166667e+01 -5.155594e-01| 0:0:00| chol  1  1 
 2|1.000|1.000|5.6e-16|8.2e-03|3.9e+00| 3.170844e+00  8.208713e-02| 0:0:00| chol  1  1 
 3|0.863|1.000|1.9e-15|8.2e-04|5.0e-01| 5.581119e-01  1.121243e-01| 0:0:00| chol  1  1 
 4|0.615|0.898|8.3e-16|1.6e-04|2.9e-01| 2.691651e-01  8.122342e-03| 0:0:00| chol  1  1 
 5|1.000|0.832|3.1e-15|3.3e-05|1.4e-01| 2.182199e-01  1.046039e-01| 0:0:00| chol  1  1 
 6|0.973|1.000|8.8e-15|8.2e-07|4.5e-03| 1.150325e-01  1.109922e-01| 0:0:00| chol  1  1 
 7|0.988|0.988|4.4e-15|9.1e-08|7.8e-05| 1.111574e-01  1.111141e-01| 0:0:00| chol  1  1 
 8|0.989|0.989|0.0e+00|1.0e-09|8.5e-07| 1.111116e-01  1.111111e-01| 0:0:00| chol  1  1 
 9|0.996|0.989|2.2e-16|1.2e-11|1.3e-08| 1.111111e-01  1.111111e-01| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   =  9
 primal objective value =  1.11111119e-01
 dual   objective value =  1.11111111e-01
 gap := trace(XZ)       = 1.27e-08
 relative gap           = 1.04e-08
 actual relative gap    = 6.64e-09
 rel. primal infeas (scaled problem)   = 2.22e-16
 rel. dual     "        "       "      = 1.20e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.6e+02, 1.1e-01, 2.6e+00
 norm(A), norm(b), norm(C) = 3.8e+00, 2.0e+00, 3.8e+00
 Total CPU time (secs)  = 0.04  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 2.2e-16  0.0e+00  2.3e-11  0.0e+00  6.6e-09  1.0e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.111111
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>2.9036</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.1111</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.1111    0.1649    0.2430    0.3469    0.4772    0.6346    0.8196    1.0323    1.2731    1.5422    1.8396    2.1656    2.5202    2.9036

 
Calling SDPT3 4.0: 1180 variables, 590 equality constraints
------------------------------------------------------------

 num. of constraints = 590
 dim. of sdp    var  = 240,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.2e+02|5.3e+01|4.3e+04| 2.541825e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.991|1.000|1.1e+00|1.0e-01|7.8e+02| 3.982656e-01 -4.008819e+02| 0:0:00| spchol  1  1 
 2|1.000|1.000|9.9e-07|1.0e-02|1.0e+02| 1.544070e-01 -1.000510e+02| 0:0:00| spchol  1  1 
 3|1.000|0.884|1.4e-06|2.0e-03|1.3e+01|-7.768031e-02 -1.305271e+01| 0:0:00| spchol  1  1 
 4|0.990|1.000|3.3e-07|1.0e-04|2.3e+00|-6.925966e-01 -2.999735e+00| 0:0:00| spchol  1  1 
 5|0.995|0.970|2.2e-09|1.3e-05|3.4e-01|-8.443995e-01 -1.185396e+00| 0:0:00| spchol  1  1 
 6|0.899|1.000|3.0e-10|1.0e-06|6.1e-02|-8.766569e-01 -9.380406e-01| 0:0:00| spchol  1  1 
 7|0.995|1.000|4.5e-10|1.0e-07|1.3e-02|-8.900618e-01 -9.035114e-01| 0:0:00| spchol  1  1 
 8|0.870|0.852|9.7e-11|2.3e-08|3.7e-03|-8.926606e-01 -8.963274e-01| 0:0:00| spchol  1  1 
 9|1.000|1.000|1.9e-11|1.0e-09|2.4e-03|-8.933588e-01 -8.957761e-01| 0:0:00| spchol  1  1 
10|0.855|0.883|2.8e-12|2.1e-10|4.2e-04|-8.940901e-01 -8.945054e-01| 0:0:00| spchol  1  1 
11|1.000|1.000|1.0e-14|1.1e-11|2.0e-04|-8.941934e-01 -8.943945e-01| 0:0:00| spchol  1  1 
12|1.000|1.000|1.3e-14|1.0e-12|2.5e-05|-8.942842e-01 -8.943088e-01| 0:0:00| spchol  1  1 
13|1.000|1.000|2.3e-14|1.0e-12|1.0e-06|-8.942969e-01 -8.942979e-01| 0:0:00| spchol  1  1 
14|1.000|1.000|8.4e-15|1.0e-12|1.2e-08|-8.942974e-01 -8.942974e-01| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value = -8.94297409e-01
 dual   objective value = -8.94297421e-01
 gap := trace(XZ)       = 1.21e-08
 relative gap           = 4.33e-09
 actual relative gap    = 4.33e-09
 rel. primal infeas (scaled problem)   = 8.35e-15
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.2e+00, 1.5e+00, 1.9e+00
 norm(A), norm(b), norm(C) = 2.9e+01, 2.4e+00, 2.9e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 1.0e-14  0.0e+00  2.2e-12  0.0e+00  4.3e-09  4.3e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.05667
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0567</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 2036 variables, 360 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 360
 dim. of sdp    var  = 240,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.2e+02|5.7e+01|1.2e+06| 1.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.676|0.050|1.0e+02|5.4e+01|9.2e+05| 1.577652e+03 -3.820593e+01| 0:0:00| chol  1  1 
 2|0.606|0.736|4.1e+01|1.4e+01|4.0e+05| 7.069630e+03 -8.399406e+02| 0:0:00| chol  1  1 
 3|0.751|0.678|1.0e+01|4.7e+00|1.4e+05| 1.048010e+04 -9.689344e+02| 0:0:00| chol  1  1 
 4|0.743|0.937|2.6e+00|3.6e-01|3.3e+04| 1.046246e+04 -9.254877e+02| 0:0:00| chol  1  1 
 5|0.920|1.000|2.1e-01|3.1e-02|4.4e+03| 2.685231e+03 -3.852431e+02| 0:0:00| chol  1  1 
 6|0.841|0.996|3.3e-02|9.5e-03|1.7e+03| 1.222749e+03 -1.687823e+02| 0:0:00| chol  1  1 
 7|0.862|1.000|4.6e-03|9.5e-03|3.5e+02| 2.554379e+02 -4.249916e+01| 0:0:00| chol  1  1 
 8|0.622|0.767|1.7e-03|3.3e-03|2.1e+02| 1.468107e+02 -3.217478e+01| 0:0:00| chol  1  1 
 9|0.902|0.767|1.7e-04|1.1e-03|3.5e+01| 2.029522e+01 -1.187174e+01| 0:0:00| chol  1  1 
10|0.756|0.354|4.2e-05|7.8e-04|1.8e+01| 7.992878e+00 -8.754338e+00| 0:0:01| chol  1  1 
11|0.729|0.504|1.2e-05|3.9e-04|8.2e+00| 2.732499e+00 -5.200280e+00| 0:0:01| chol  2  2 
12|0.802|0.490|2.4e-06|2.0e-04|3.4e+00| 1.201453e-01 -3.209843e+00| 0:0:01| chol  2  2 
13|0.851|0.451|4.3e-07|1.1e-04|1.6e+00|-6.576066e-01 -2.216475e+00| 0:0:01| chol  2  2 
14|0.867|0.374|1.2e-07|7.0e-05|9.2e-01|-8.423043e-01 -1.753753e+00| 0:0:01| chol  2  2 
15|0.920|0.411|3.9e-08|4.1e-05|5.2e-01|-9.102572e-01 -1.427414e+00| 0:0:01| chol  2  2 
16|1.000|0.529|1.2e-08|1.9e-05|2.4e-01|-9.374900e-01 -1.175824e+00| 0:0:01| chol  2  2 
17|1.000|0.503|3.0e-09|9.7e-06|1.2e-01|-9.455286e-01 -1.061965e+00| 0:0:01| chol  2  2 
18|1.000|0.379|3.3e-09|6.0e-06|7.3e-02|-9.467223e-01 -1.019455e+00| 0:0:01| chol  2  2 
19|1.000|0.578|4.7e-10|2.5e-06|3.0e-02|-9.486092e-01 -9.788391e-01| 0:0:01| chol  2  2 
20|1.000|0.361|7.1e-10|1.6e-06|2.0e-02|-9.487515e-01 -9.682280e-01| 0:0:01| chol  1  1 
21|1.000|0.453|2.0e-10|1.5e-05|1.1e-02|-9.491106e-01 -9.596607e-01| 0:0:01| chol  2  2 
22|1.000|0.939|6.1e-11|1.0e-05|7.6e-04|-9.492283e-01 -9.499454e-01| 0:0:01| chol  2  2 
23|0.941|0.966|4.7e-11|7.9e-07|7.7e-05|-9.492781e-01 -9.493455e-01| 0:0:01| chol  2  2 
24|1.000|0.972|6.1e-10|8.1e-08|1.4e-05|-9.492979e-01 -9.493099e-01| 0:0:01| chol  3  3 
25|1.000|0.968|1.6e-09|1.5e-08|3.3e-06|-9.493019e-01 -9.493046e-01| 0:0:01| chol  3  3 
26|1.000|0.960|1.6e-09|3.5e-09|9.4e-07|-9.493028e-01 -9.493035e-01| 0:0:01| chol  4  3 
27|1.000|0.970|2.2e-09|1.0e-09|1.9e-07|-9.493030e-01 -9.493031e-01| 0:0:01| chol  3  3 
28|1.000|0.965|1.9e-09|2.1e-10|4.9e-08|-9.493031e-01 -9.493031e-01| 0:0:01| chol  3  3 
29|1.000|0.968|1.2e-09|7.5e-11|1.2e-08|-9.493031e-01 -9.493031e-01| 0:0:01|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 29
 primal objective value = -9.49303073e-01
 dual   objective value = -9.49303058e-01
 gap := trace(XZ)       = 1.24e-08
 relative gap           = 4.27e-09
 actual relative gap    = -5.17e-09
 rel. primal infeas (scaled problem)   = 1.20e-09
 rel. dual     "        "       "      = 7.51e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.1e+01, 6.8e+03, 8.0e+03
 norm(A), norm(b), norm(C) = 4.0e+01, 4.1e+01, 2.7e+00
 Total CPU time (secs)  = 1.19  
 CPU time per iteration = 0.04  
 termination code       =  0
 DIMACS: 2.2e-09  0.0e+00  1.0e-10  0.0e+00  -5.2e-09  4.3e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0506969
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 5265 variables, 1346 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 1346
 dim. of sdp    var  = 328,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.6e+02|1.4e+01|2.1e+05| 2.304000e+03  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.883|0.873|4.2e+01|2.1e+00|3.1e+04| 1.464662e+03 -9.215428e+01| 0:0:00| spchol  1  1 
 2|0.947|1.000|2.2e+00|9.0e-02|1.7e+03| 4.187681e+02 -9.749926e+01| 0:0:00| spchol  1  1 
 3|0.910|1.000|2.0e-01|2.7e-02|2.5e+02| 5.373357e+01 -3.357279e+01| 0:0:00| spchol  1  1 
 4|1.000|1.000|2.1e-05|8.1e-03|6.1e+01| 1.218463e+01 -1.029328e+01| 0:0:00| spchol  1  1 
 5|0.902|0.919|2.1e-05|1.4e-03|8.9e+00| 1.338189e+00 -2.219832e+00| 0:0:00| spchol  1  1 
 6|1.000|0.957|3.4e-06|1.4e-04|2.5e+00| 1.611696e-01 -1.662150e+00| 0:0:00| spchol  1  1 
 7|0.918|0.960|2.8e-06|3.0e-05|2.5e-01|-8.944223e-01 -1.050432e+00| 0:0:00| spchol  2  2 
 8|1.000|0.945|7.4e-07|4.5e-06|7.1e-02|-9.669426e-01 -1.019814e+00| 0:0:00| spchol  2  2 
 9|0.919|0.949|1.3e-07|6.1e-07|8.7e-03|-9.966454e-01 -1.003211e+00| 0:0:00| spchol  1  1 
10|1.000|0.920|3.0e-09|9.7e-08|2.9e-03|-9.993281e-01 -1.001729e+00| 0:0:00| spchol  2  2 
11|0.912|0.949|3.3e-10|1.2e-08|3.1e-04|-1.000654e+00 -1.000907e+00| 0:0:00| spchol  1  1 
12|1.000|1.000|2.7e-08|2.3e-09|9.3e-05|-1.000759e+00 -1.000838e+00| 0:0:00| spchol  1  1 
13|0.997|0.923|4.5e-09|2.7e-10|1.4e-05|-1.000800e+00 -1.000812e+00| 0:0:00| spchol  1  1 
14|1.000|0.917|4.7e-10|4.8e-11|3.5e-06|-1.000804e+00 -1.000807e+00| 0:0:00| spchol  1  1 
15|1.000|0.806|1.2e-10|1.5e-11|1.2e-06|-1.000805e+00 -1.000806e+00| 0:0:00| spchol  1  1 
16|1.000|0.926|9.9e-10|2.1e-12|2.8e-07|-1.000805e+00 -1.000805e+00| 0:0:00| spchol  1  1 
17|1.000|0.819|1.4e-09|5.8e-13|7.5e-08|-1.000805e+00 -1.000805e+00| 0:0:00| spchol  1  1 
18|1.000|0.949|4.1e-09|5.1e-14|9.9e-09|-1.000805e+00 -1.000805e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 18
 primal objective value = -1.00080528e+00
 dual   objective value = -1.00080529e+00
 gap := trace(XZ)       = 9.95e-09
 relative gap           = 3.31e-09
 actual relative gap    = 2.60e-09
 rel. primal infeas (scaled problem)   = 4.12e-09
 rel. dual     "        "       "      = 5.11e-14
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 6.3e+03, 8.5e+00, 2.1e+01
 norm(A), norm(b), norm(C) = 8.1e+01, 2.4e+00, 1.2e+01
 Total CPU time (secs)  = 0.25  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 5.0e-09  0.0e+00  3.2e-13  0.0e+00  2.6e-09  3.3e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 137 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 16,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.5e+01|9.1e+00|1.7e+03|-4.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.854|0.978|3.6e+00|2.8e-01|9.0e+01|-3.157226e+00 -5.858621e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|3.6e-15|8.8e-03|6.0e+00|-5.713335e-01 -5.366400e+00| 0:0:00| chol  1  1 
 3|1.000|0.770|2.8e-16|2.7e-03|1.8e+00|-8.746709e-01 -2.177416e+00| 0:0:00| chol  1  1 
 4|0.726|0.882|6.1e-15|4.0e-04|6.0e-01|-2.026702e+00 -2.518349e+00| 0:0:00| chol  1  1 
 5|0.624|0.472|6.1e-14|2.1e-04|3.8e-01|-2.428308e+00 -2.569144e+00| 0:0:00| chol  1  1 
 6|0.355|0.416|2.7e-12|1.3e-04|2.5e-01|-2.810248e+00 -2.715952e+00| 0:0:00| chol  1  1 
 7|0.306|0.897|6.1e-11|1.4e-05|2.9e-01|-2.904035e+00 -3.136056e+00| 0:0:00| chol  1  1 
 8|0.799|0.605|1.2e-11|5.6e-06|1.6e-01|-3.030979e+00 -3.135288e+00| 0:0:00| chol  1  1 
 9|0.520|0.293|6.6e-11|4.0e-06|1.2e-01|-3.153630e+00 -3.159962e+00| 0:0:00| chol  1  1 
10|0.063|0.481|4.2e-10|2.1e-06|1.3e-01|-3.239471e+00 -3.257779e+00| 0:0:00| chol  1  1 
11|0.337|0.281|6.5e-12|1.5e-06|1.0e-01|-3.433751e+00 -3.318537e+00| 0:0:00| chol  1  1 
12|0.056|0.559|3.2e-09|6.8e-07|1.6e-01|-3.568006e+00 -3.570122e+00| 0:0:00| chol  1  1 
13|0.497|0.299|1.3e-08|4.8e-07|1.1e-01|-3.894567e+00 -3.675819e+00| 0:0:00| chol  1  1 
14|0.065|0.916|6.2e-08|4.4e-08|2.3e-01|-4.053722e+00 -4.235989e+00| 0:0:00| chol  1  1 
15|0.921|0.934|7.5e-09|4.6e-09|1.0e-01|-4.187037e+00 -4.278002e+00| 0:0:00| chol  1  1 
16|0.965|0.947|1.2e-08|1.1e-09|4.9e-03|-4.280371e+00 -4.282105e+00| 0:0:00| chol  1  1 
17|0.974|0.983|1.5e-07|4.9e-10|3.6e-04|-4.284142e+00 -4.283348e+00| 0:0:00| chol  1  1 
18|0.960|0.945|3.4e-07|2.8e-11|2.1e-05|-4.284306e+00 -4.284258e+00| 0:0:00| chol  1  1 
19|0.981|0.969|3.9e-08|9.3e-13|1.5e-06|-4.284312e+00 -4.284311e+00| 0:0:00| chol  1  1 
20|0.512|0.968|2.5e-08|4.9e-14|5.3e-07|-4.284312e+00 -4.284312e+00| 0:0:00| chol  1  1 
21|1.000|0.948|3.3e-09|6.5e-15|1.7e-07|-4.284312e+00 -4.284312e+00| 0:0:00| chol  1  1 
22|1.000|0.988|2.7e-09|4.7e-16|1.7e-08|-4.284312e+00 -4.284312e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 22
 primal objective value = -4.28431220e+00
 dual   objective value = -4.28431219e+00
 gap := trace(XZ)       = 1.69e-08
 relative gap           = 1.77e-09
 actual relative gap    = -9.40e-10
 rel. primal infeas (scaled problem)   = 2.67e-09
 rel. dual     "        "       "      = 4.68e-16
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.1e+06, 4.3e+00, 1.1e+01
 norm(A), norm(b), norm(C) = 4.4e+00, 2.0e+00, 4.7e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 2.7e-09  0.0e+00  1.1e-15  0.0e+00  -9.4e-10  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +4.28431
 
 
Calling SDPT3 4.0: 137 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 16,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.5e+01|8.6e+00|1.7e+03| 4.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.903|1.7e-15|9.2e-01|1.8e+02| 1.043397e+01 -8.414419e-01| 0:0:00| chol  1  1 
 2|1.000|0.999|2.2e-15|1.0e-02|5.7e+00| 4.062519e+00  5.114730e-02| 0:0:00| chol  1  1 
 3|0.921|1.000|1.6e-15|8.8e-04|4.6e-01| 4.249054e-01  6.623812e-02| 0:0:00| chol  1  1 
 4|1.000|0.746|1.3e-15|2.9e-04|1.7e-01| 2.038269e-01  1.174752e-01| 0:0:00| chol  1  1 
 5|0.309|0.205|1.8e-15|2.3e-04|1.4e-01| 1.051269e-01  1.137554e-01| 0:0:00| chol  1  1 
 6|0.093|0.911|1.8e-15|2.1e-05|1.6e-01| 1.762395e-01  2.262139e-02| 0:0:00| chol  1  1 
 7|1.000|0.308|1.1e-14|1.5e-05|1.2e-01| 1.218122e-01  4.061605e-02| 0:0:00| chol  1  1 
 8|0.956|0.960|1.3e-14|6.2e-07|1.8e-02| 5.114029e-02  3.508024e-02| 0:0:00| chol  1  1 
 9|0.985|0.974|7.2e-16|2.4e-08|4.2e-04| 3.736299e-02  3.701054e-02| 0:0:00| chol  1  1 
10|0.989|0.989|2.6e-15|2.6e-09|9.0e-06| 3.704100e-02  3.703753e-02| 0:0:00| chol  1  1 
11|0.997|0.989|0.0e+00|3.0e-11|1.4e-07| 3.703711e-02  3.703704e-02| 0:0:00| chol  1  1 
12|0.999|0.989|1.1e-16|4.1e-13|1.9e-09| 3.703704e-02  3.703704e-02| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 12
 primal objective value =  3.70370380e-02
 dual   objective value =  3.70370369e-02
 gap := trace(XZ)       = 1.94e-09
 relative gap           = 1.81e-09
 actual relative gap    = 9.87e-10
 rel. primal infeas (scaled problem)   = 1.11e-16
 rel. dual     "        "       "      = 4.10e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 7.2e+02, 3.7e-02, 3.6e+00
 norm(A), norm(b), norm(C) = 4.4e+00, 2.0e+00, 4.7e+00
 Total CPU time (secs)  = 0.05  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 1.1e-16  0.0e+00  9.6e-13  0.0e+00  9.9e-10  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.037037
 
    0.0370    0.0835    0.1685    0.2968    0.4712    0.6934    0.9646    1.2856    1.6570    2.0794    2.5530    3.0782    3.6552    4.2843

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (16x16 matrix)
 
 
Calling SDPT3 4.0: 3810 variables, 1784 equality constraints
------------------------------------------------------------

 num. of constraints = 1784
 dim. of sdp    var  = 456,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|7.3e+02|7.8e+01|1.2e+05| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.694|0.054|2.2e+02|7.4e+01|1.3e+05| 8.037259e+02  6.505436e-01| 0:0:00| spchol  1  1 
 2|1.000|0.636|3.4e-06|2.7e+01|7.6e+04| 2.176855e+03  2.839198e-01| 0:0:00| spchol  1  1 
 3|1.000|0.983|2.8e-05|4.9e-01|3.3e+03| 2.026305e+03  1.604828e-01| 0:0:00| spchol  1  1 
 4|1.000|0.983|1.5e-06|1.6e-02|3.2e+02| 3.102073e+02  1.917545e-01| 0:0:00| spchol  1  1 
 5|1.000|0.225|1.1e-07|1.3e-02|7.4e+01| 7.338035e+01  3.003057e-01| 0:0:00| spchol  1  1 
 6|1.000|0.823|1.5e-07|2.3e-03|1.9e+01| 2.005141e+01  1.088723e+00| 0:0:00| spchol  1  1 
 7|0.996|0.628|2.7e-08|8.6e-04|3.0e+00| 4.427340e+00  1.475334e+00| 0:0:00| spchol  1  1 
 8|1.000|0.590|5.8e-08|3.6e-04|8.7e-01| 2.561676e+00  1.693403e+00| 0:0:00| spchol  1  1 
 9|1.000|0.588|1.7e-08|1.5e-04|2.1e-01| 2.010597e+00  1.804660e+00| 0:0:00| spchol  1  1 
10|1.000|0.653|2.0e-08|5.1e-05|6.2e-02| 1.924041e+00  1.862294e+00| 0:0:00| spchol  1  2 
11|1.000|0.475|2.3e-08|2.7e-05|2.6e-02| 1.904538e+00  1.878402e+00| 0:0:00| spchol  2  2 
12|1.000|0.524|1.0e-07|1.6e-05|1.5e-02| 1.903540e+00  1.888408e+00| 0:0:00| spchol  1  1 
13|1.000|0.906|7.4e-09|7.1e-06|4.2e-03| 1.901138e+00  1.896977e+00| 0:0:00| spchol  2  1 
14|0.572|0.847|3.2e-09|2.2e-06|3.2e-03| 1.900880e+00  1.897663e+00| 0:0:00| spchol  2  2 
15|1.000|0.836|1.5e-10|1.6e-06|1.3e-03| 1.899655e+00  1.898324e+00| 0:0:00| spchol  2  2 
16|1.000|0.869|4.3e-11|6.8e-07|6.5e-04| 1.899265e+00  1.898617e+00| 0:0:00| spchol  2  2 
17|1.000|0.864|2.0e-10|3.3e-07|3.0e-04| 1.899064e+00  1.898767e+00| 0:0:00| spchol  2  2 
18|1.000|0.865|8.0e-11|1.5e-07|1.4e-04| 1.898982e+00  1.898841e+00| 0:0:00| spchol  2  2 
19|1.000|0.863|4.4e-11|7.2e-08|6.7e-05| 1.898944e+00  1.898877e+00| 0:0:00| spchol  2  2 
20|1.000|0.865|6.2e-11|3.4e-08|3.2e-05| 1.898925e+00  1.898893e+00| 0:0:00| spchol  2  2 
21|1.000|0.872|7.1e-11|1.6e-08|1.4e-05| 1.898915e+00  1.898901e+00| 0:0:00| spchol  2  2 
22|1.000|0.884|7.4e-11|7.0e-09|5.7e-06| 1.898910e+00  1.898905e+00| 0:0:00| spchol  2  2 
23|1.000|0.905|1.0e-10|2.8e-09|1.9e-06| 1.898908e+00  1.898906e+00| 0:0:00| spchol  2  2 
24|1.000|0.931|1.0e-10|9.3e-10|5.0e-07| 1.898907e+00  1.898907e+00| 0:0:00| spchol  2  2 
25|0.816|0.765|3.8e-10|2.6e-10|2.2e-07| 1.898907e+00  1.898907e+00| 0:0:00| spchol  3  3 
26|1.000|0.798|4.3e-10|1.3e-10|1.6e-07| 1.898907e+00  1.898907e+00| 0:0:00| spchol  3  3 
27|1.000|0.854|2.3e-09|9.8e-11|6.0e-08| 1.898907e+00  1.898907e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 27
 primal objective value =  1.89890699e+00
 dual   objective value =  1.89890693e+00
 gap := trace(XZ)       = 6.03e-08
 relative gap           = 1.26e-08
 actual relative gap    = 1.25e-08
 rel. primal infeas (scaled problem)   = 2.31e-09
 rel. dual     "        "       "      = 9.84e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.2e+00, 3.6e+00, 4.6e+00
 norm(A), norm(b), norm(C) = 5.0e+01, 4.0e+00, 2.7e+00
 Total CPU time (secs)  = 0.25  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 6.1e-09  0.0e+00  1.3e-10  0.0e+00  1.3e-08  1.3e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0695548
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0696</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 137 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 16,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.5e+01|9.1e+00|1.7e+03|-4.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.854|0.978|3.6e+00|2.8e-01|9.0e+01|-3.157226e+00 -5.858621e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|3.6e-15|8.8e-03|6.0e+00|-5.713335e-01 -5.366400e+00| 0:0:00| chol  1  1 
 3|1.000|0.770|2.8e-16|2.7e-03|1.8e+00|-8.746709e-01 -2.177416e+00| 0:0:00| chol  1  1 
 4|0.726|0.882|6.1e-15|4.0e-04|6.0e-01|-2.026702e+00 -2.518349e+00| 0:0:00| chol  1  1 
 5|0.624|0.472|6.1e-14|2.1e-04|3.8e-01|-2.428308e+00 -2.569144e+00| 0:0:00| chol  1  1 
 6|0.355|0.416|2.7e-12|1.3e-04|2.5e-01|-2.810248e+00 -2.715952e+00| 0:0:00| chol  1  1 
 7|0.306|0.897|6.1e-11|1.4e-05|2.9e-01|-2.904035e+00 -3.136056e+00| 0:0:00| chol  1  1 
 8|0.799|0.605|1.2e-11|5.6e-06|1.6e-01|-3.030979e+00 -3.135288e+00| 0:0:00| chol  1  1 
 9|0.520|0.293|6.6e-11|4.0e-06|1.2e-01|-3.153630e+00 -3.159962e+00| 0:0:00| chol  1  1 
10|0.063|0.481|4.2e-10|2.1e-06|1.3e-01|-3.239471e+00 -3.257779e+00| 0:0:00| chol  1  1 
11|0.337|0.281|6.5e-12|1.5e-06|1.0e-01|-3.433751e+00 -3.318537e+00| 0:0:00| chol  1  1 
12|0.056|0.559|3.2e-09|6.8e-07|1.6e-01|-3.568006e+00 -3.570122e+00| 0:0:00| chol  1  1 
13|0.497|0.299|1.3e-08|4.8e-07|1.1e-01|-3.894567e+00 -3.675819e+00| 0:0:00| chol  1  1 
14|0.065|0.916|6.2e-08|4.4e-08|2.3e-01|-4.053722e+00 -4.235989e+00| 0:0:00| chol  1  1 
15|0.921|0.934|7.5e-09|4.6e-09|1.0e-01|-4.187037e+00 -4.278002e+00| 0:0:00| chol  1  1 
16|0.965|0.947|1.2e-08|1.1e-09|4.9e-03|-4.280371e+00 -4.282105e+00| 0:0:00| chol  1  1 
17|0.974|0.983|1.5e-07|4.9e-10|3.6e-04|-4.284142e+00 -4.283348e+00| 0:0:00| chol  1  1 
18|0.960|0.945|3.4e-07|2.8e-11|2.1e-05|-4.284306e+00 -4.284258e+00| 0:0:00| chol  1  1 
19|0.981|0.969|3.9e-08|9.3e-13|1.5e-06|-4.284312e+00 -4.284311e+00| 0:0:00| chol  1  1 
20|0.512|0.968|2.5e-08|4.9e-14|5.3e-07|-4.284312e+00 -4.284312e+00| 0:0:00| chol  1  1 
21|1.000|0.948|3.3e-09|6.5e-15|1.7e-07|-4.284312e+00 -4.284312e+00| 0:0:00| chol  1  1 
22|1.000|0.988|2.7e-09|4.7e-16|1.7e-08|-4.284312e+00 -4.284312e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 22
 primal objective value = -4.28431220e+00
 dual   objective value = -4.28431219e+00
 gap := trace(XZ)       = 1.69e-08
 relative gap           = 1.77e-09
 actual relative gap    = -9.40e-10
 rel. primal infeas (scaled problem)   = 2.67e-09
 rel. dual     "        "       "      = 4.68e-16
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.1e+06, 4.3e+00, 1.1e+01
 norm(A), norm(b), norm(C) = 4.4e+00, 2.0e+00, 4.7e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 2.7e-09  0.0e+00  1.1e-15  0.0e+00  -9.4e-10  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +4.28431
 
 
Calling SDPT3 4.0: 137 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 16,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.5e+01|8.6e+00|1.7e+03| 4.000000e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.903|1.7e-15|9.2e-01|1.8e+02| 1.043397e+01 -8.414419e-01| 0:0:00| chol  1  1 
 2|1.000|0.999|2.2e-15|1.0e-02|5.7e+00| 4.062519e+00  5.114730e-02| 0:0:00| chol  1  1 
 3|0.921|1.000|1.6e-15|8.8e-04|4.6e-01| 4.249054e-01  6.623812e-02| 0:0:00| chol  1  1 
 4|1.000|0.746|1.3e-15|2.9e-04|1.7e-01| 2.038269e-01  1.174752e-01| 0:0:00| chol  1  1 
 5|0.309|0.205|1.8e-15|2.3e-04|1.4e-01| 1.051269e-01  1.137554e-01| 0:0:00| chol  1  1 
 6|0.093|0.911|1.8e-15|2.1e-05|1.6e-01| 1.762395e-01  2.262139e-02| 0:0:00| chol  1  1 
 7|1.000|0.308|1.1e-14|1.5e-05|1.2e-01| 1.218122e-01  4.061605e-02| 0:0:00| chol  1  1 
 8|0.956|0.960|1.3e-14|6.2e-07|1.8e-02| 5.114029e-02  3.508024e-02| 0:0:00| chol  1  1 
 9|0.985|0.974|7.2e-16|2.4e-08|4.2e-04| 3.736299e-02  3.701054e-02| 0:0:00| chol  1  1 
10|0.989|0.989|2.6e-15|2.6e-09|9.0e-06| 3.704100e-02  3.703753e-02| 0:0:00| chol  1  1 
11|0.997|0.989|0.0e+00|3.0e-11|1.4e-07| 3.703711e-02  3.703704e-02| 0:0:00| chol  1  1 
12|0.999|0.989|1.1e-16|4.1e-13|1.9e-09| 3.703704e-02  3.703704e-02| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 12
 primal objective value =  3.70370380e-02
 dual   objective value =  3.70370369e-02
 gap := trace(XZ)       = 1.94e-09
 relative gap           = 1.81e-09
 actual relative gap    = 9.87e-10
 rel. primal infeas (scaled problem)   = 1.11e-16
 rel. dual     "        "       "      = 4.10e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 7.2e+02, 3.7e-02, 3.6e+00
 norm(A), norm(b), norm(C) = 4.4e+00, 2.0e+00, 4.7e+00
 Total CPU time (secs)  = 0.04  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 1.1e-16  0.0e+00  9.6e-13  0.0e+00  9.9e-10  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.037037
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>4.2843</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.0370</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0370    0.0835    0.1685    0.2968    0.4712    0.6934    0.9646    1.2856    1.6570    2.0794    2.5530    3.0782    3.6552    4.2843

 
Calling SDPT3 4.0: 3553 variables, 1776 equality constraints
------------------------------------------------------------

 num. of constraints = 1776
 dim. of sdp    var  = 424,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.2e+02|3.5e+01|1.3e+05| 6.445078e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.979|1.000|6.9e+00|3.0e-01|3.4e+03| 1.267849e+00 -5.322739e+02| 0:0:00| spchol  1  1 
 2|0.492|1.000|3.5e+00|3.0e-02|2.3e+03| 7.237398e-01 -6.131818e+02| 0:0:00| spchol  1  1 
 3|1.000|1.000|3.4e-07|3.0e-03|5.9e+02| 1.078035e-01 -5.903564e+02| 0:0:00| spchol  1  1 
 4|1.000|0.906|1.9e-07|5.6e-04|5.8e+01|-1.520538e-01 -5.806974e+01| 0:0:00| spchol  1  1 
 5|0.973|1.000|8.2e-09|3.0e-05|1.2e+01|-1.365502e+00 -1.302277e+01| 0:0:00| spchol  1  1 
 6|1.000|0.996|5.8e-09|3.1e-06|1.6e+00|-1.745730e+00 -3.369324e+00| 0:0:00| spchol  1  1 
 7|0.978|1.000|2.0e-09|3.0e-07|2.5e-01|-1.850182e+00 -2.100952e+00| 0:0:00| spchol  1  1 
 8|0.991|1.000|5.7e-10|3.0e-08|4.1e-02|-1.877082e+00 -1.917935e+00| 0:0:00| spchol  1  1 
 9|0.953|1.000|1.4e-10|3.1e-09|1.3e-02|-1.882487e+00 -1.895287e+00| 0:0:00| spchol  1  1 
10|0.665|1.000|4.6e-11|3.3e-10|7.5e-03|-1.884175e+00 -1.891646e+00| 0:0:00| spchol  1  1 
11|1.000|1.000|2.0e-14|3.9e-11|4.6e-03|-1.885613e+00 -1.890187e+00| 0:0:00| spchol  1  1 
12|1.000|0.988|3.1e-14|4.4e-12|1.1e-03|-1.886870e+00 -1.887944e+00| 0:0:00| spchol  1  1 
13|1.000|1.000|2.5e-14|1.3e-12|4.9e-04|-1.887158e+00 -1.887644e+00| 0:0:00| spchol  1  1 
14|0.974|0.973|1.7e-14|1.1e-12|3.5e-05|-1.887416e+00 -1.887451e+00| 0:0:00| spchol  1  1 
15|1.000|1.000|2.3e-14|1.0e-12|2.1e-06|-1.887436e+00 -1.887438e+00| 0:0:00| spchol  1  1 
16|1.000|1.000|1.1e-14|1.0e-12|2.7e-08|-1.887438e+00 -1.887438e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 16
 primal objective value = -1.88743763e+00
 dual   objective value = -1.88743766e+00
 gap := trace(XZ)       = 2.70e-08
 relative gap           = 5.65e-09
 actual relative gap    = 5.64e-09
 rel. primal infeas (scaled problem)   = 1.14e-14
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.6e+00, 3.7e+00, 4.9e+00
 norm(A), norm(b), norm(C) = 4.8e+01, 2.4e+00, 5.9e+00
 Total CPU time (secs)  = 0.13  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 1.4e-14  0.0e+00  3.3e-12  0.0e+00  5.6e-09  5.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0580855
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0581</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 6418 variables, 1088 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 1088
 dim. of sdp    var  = 424,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|6.4e+02|7.5e+01|3.8e+06| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.663|0.036|2.2e+02|7.3e+01|2.9e+06| 2.582461e+03 -3.742218e+01| 0:0:00| spchol  1  1 
 2|0.592|0.607|8.8e+01|2.9e+01|1.6e+06| 1.658072e+04 -9.840144e+02| 0:0:00| spchol  1  1 
 3|0.840|0.876|1.4e+01|3.7e+00|2.5e+05| 2.019801e+04 -1.139640e+03| 0:0:00| spchol  1  1 
 4|0.658|0.685|4.8e+00|1.2e+00|1.2e+05| 2.291267e+04 -1.256893e+03| 0:0:00| spchol  1  1 
 5|0.758|0.788|1.2e+00|2.8e-01|4.7e+04| 1.999371e+04 -1.269110e+03| 0:0:00| spchol  1  1 
 6|0.857|0.838|1.7e-01|5.8e-02|9.5e+03| 6.011178e+03 -5.505094e+02| 0:0:00| spchol  1  1 
 7|0.625|0.215|6.2e-02|4.7e-02|5.1e+03| 3.342142e+03 -4.876543e+02| 0:0:00| spchol  1  1 
 8|0.674|0.950|2.0e-02|1.9e-02|2.4e+03| 1.685073e+03 -1.612123e+02| 0:0:00| spchol  1  1 
 9|0.792|0.937|4.2e-03|6.3e-03|7.8e+02| 5.700805e+02 -7.341984e+01| 0:0:00| spchol  1  1 
10|0.879|0.900|5.1e-04|1.8e-03|1.2e+02| 8.840521e+01 -1.923046e+01| 0:0:00| spchol  1  1 
11|0.886|0.348|5.8e-05|1.3e-03|5.5e+01| 3.624572e+01 -1.598322e+01| 0:0:00| spchol  1  2 
12|0.786|0.561|1.3e-05|5.8e-04|2.5e+01| 1.383445e+01 -9.412195e+00| 0:0:00| spchol  1  2 
13|0.758|0.555|3.2e-06|2.6e-04|9.6e+00| 4.048032e+00 -5.115184e+00| 0:0:00| spchol  2  1 
14|0.864|0.559|4.9e-07|1.2e-04|3.0e+00| 8.266292e-02 -2.874108e+00| 0:0:00| spchol  2  2 
15|0.914|0.462|8.0e-08|6.2e-05|1.3e+00|-7.354198e-01 -2.004466e+00| 0:0:00| spchol  2  2 
16|1.000|0.333|4.0e-08|4.1e-05|8.0e-01|-8.723626e-01 -1.661856e+00| 0:0:00| spchol  2  2 
17|1.000|0.489|1.5e-08|2.1e-05|4.1e-01|-9.184547e-01 -1.318476e+00| 0:0:00| spchol  2  2 
18|1.000|0.495|4.1e-09|1.1e-05|2.0e-01|-9.394513e-01 -1.136761e+00| 0:0:00| spchol  2  2 
19|1.000|0.200|8.3e-09|8.6e-06|1.7e-01|-9.360968e-01 -1.100423e+00| 0:0:00| spchol  2  2 
20|1.000|0.672|3.1e-09|2.8e-06|5.3e-02|-9.468489e-01 -9.992174e-01| 0:0:00| spchol  2  2 
21|1.000|0.168|2.5e-09|2.3e-06|4.7e-02|-9.455317e-01 -9.911004e-01| 0:0:00| spchol  3  3 
22|1.000|0.686|2.1e-09|7.4e-07|1.4e-02|-9.486227e-01 -9.625021e-01| 0:0:00| spchol  2  3 
23|1.000|0.196|8.3e-10|1.3e-06|1.2e-02|-9.484670e-01 -9.599829e-01| 0:0:00| spchol  2  3 
24|1.000|0.956|2.9e-10|3.8e-06|1.3e-03|-9.488428e-01 -9.499639e-01| 0:0:00| spchol  3  3 
25|0.915|0.884|4.6e-10|6.9e-07|1.5e-04|-9.492357e-01 -9.493717e-01| 0:0:00| spchol  3  3 
26|0.864|0.928|5.9e-10|9.0e-08|7.5e-05|-9.492402e-01 -9.493033e-01| 0:0:00| spchol  3  3 
27|1.000|0.957|1.6e-09|4.5e-08|1.7e-05|-9.492655e-01 -9.492800e-01| 0:0:00| spchol  3  3 
28|1.000|0.963|3.3e-09|1.0e-08|3.8e-06|-9.492698e-01 -9.492729e-01| 0:0:00| spchol  4  4 
29|1.000|0.963|5.5e-09|2.3e-09|1.0e-06|-9.492707e-01 -9.492714e-01| 0:0:00| spchol  4  4 
30|1.000|0.968|4.0e-09|7.5e-10|2.3e-07|-9.492709e-01 -9.492710e-01| 0:0:00| spchol  3  3 
31|1.000|0.967|1.4e-09|2.9e-10|5.9e-08|-9.492709e-01 -9.492709e-01| 0:0:00| spchol  3  3 
32|1.000|0.968|7.5e-10|7.8e-11|1.5e-08|-9.492709e-01 -9.492709e-01| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 32
 primal objective value = -9.49270871e-01
 dual   objective value = -9.49270872e-01
 gap := trace(XZ)       = 1.52e-08
 relative gap           = 5.24e-09
 actual relative gap    = 5.68e-10
 rel. primal infeas (scaled problem)   = 7.46e-10
 rel. dual     "        "       "      = 7.77e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 5.3e+01, 1.6e+04, 1.9e+04
 norm(A), norm(b), norm(C) = 6.9e+01, 5.6e+01, 2.7e+00
 Total CPU time (secs)  = 0.43  
 CPU time per iteration = 0.01  
 termination code       =  0
 DIMACS: 1.8e-09  0.0e+00  1.1e-10  0.0e+00  5.7e-10  5.2e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0507291
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 12726 variables, 3227 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 3227
 dim. of sdp    var  = 510,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|7.5e+02|1.5e+01|5.0e+05| 4.500000e+03  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.874|0.873|9.5e+01|2.2e+00|7.5e+04| 2.601480e+03 -1.107173e+02| 0:0:00| spchol  1  1 
 2|0.929|1.000|6.7e+00|9.0e-02|3.9e+03| 8.111459e+02 -1.235097e+02| 0:0:00| spchol  1  1 
 3|0.968|1.000|2.1e-01|2.7e-02|9.2e+02| 1.592469e+02 -9.903370e+01| 0:0:00| spchol  1  1 
 4|0.944|0.983|1.2e-02|8.4e-03|1.2e+02| 1.473310e+01 -6.751356e+00| 0:0:00| spchol  1  1 
 5|1.000|1.000|3.0e-07|2.8e-03|4.4e+01| 6.998219e+00 -7.419997e+00| 0:0:00| spchol  1  1 
 6|0.944|0.964|8.8e-05|8.0e-04|6.6e+00| 3.528656e-03 -1.586876e+00| 0:0:00| spchol  1  1 
 7|1.000|1.000|3.1e-06|2.2e-04|1.7e+00|-5.931931e-01 -1.258722e+00| 0:0:00| spchol  1  1 
 8|0.909|0.953|1.3e-06|3.1e-05|1.9e-01|-9.468982e-01 -1.023579e+00| 0:0:00| spchol  1  1 
 9|1.000|1.000|1.7e-07|2.4e-06|4.5e-02|-9.785957e-01 -1.013287e+00| 0:0:00| spchol  2  2 
10|0.899|0.938|1.7e-08|3.9e-07|5.1e-03|-9.983891e-01 -1.002126e+00| 0:0:00| spchol  2  2 
11|1.000|0.956|3.7e-10|4.1e-08|1.4e-03|-1.000098e+00 -1.001258e+00| 0:0:01| spchol  2  2 
12|0.917|0.954|8.0e-10|8.3e-09|1.9e-04|-1.000714e+00 -1.000863e+00| 0:0:01| spchol  2  2 
13|1.000|0.904|6.9e-08|9.1e-10|5.1e-05|-1.000782e+00 -1.000825e+00| 0:0:01| spchol  2  2 
14|1.000|0.857|1.6e-08|2.2e-10|1.1e-05|-1.000802e+00 -1.000811e+00| 0:0:01| spchol  2  2 
15|1.000|0.849|2.0e-09|5.2e-11|2.7e-06|-1.000805e+00 -1.000807e+00| 0:0:01| spchol  1  1 
16|1.000|0.943|3.2e-08|5.5e-12|4.6e-07|-1.000805e+00 -1.000806e+00| 0:0:01| spchol  1  1 
17|1.000|0.857|5.9e-09|1.2e-12|1.2e-07|-1.000805e+00 -1.000806e+00| 0:0:01| spchol  1  1 
18|1.000|0.916|4.0e-08|1.9e-13|3.0e-08|-1.000805e+00 -1.000805e+00| 0:0:01| spchol  2  2 
19|0.937|0.783|2.5e-09|6.1e-14|1.1e-08|-1.000805e+00 -1.000805e+00| 0:0:01|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value = -1.00080546e+00
 dual   objective value = -1.00080547e+00
 gap := trace(XZ)       = 1.07e-08
 relative gap           = 3.57e-09
 actual relative gap    = 2.58e-09
 rel. primal infeas (scaled problem)   = 2.50e-09
 rel. dual     "        "       "      = 6.13e-14
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 5.9e+03, 1.0e+01, 2.5e+01
 norm(A), norm(b), norm(C) = 1.3e+02, 2.4e+00, 1.5e+01
 Total CPU time (secs)  = 0.69  
 CPU time per iteration = 0.04  
 termination code       =  0
 DIMACS: 3.0e-09  0.0e+00  4.6e-13  0.0e+00  2.6e-09  3.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 326 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 25,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.1e+01|9.6e+00|2.7e+03|-5.205655e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.845|0.977|4.7e+00|3.1e-01|1.3e+02|-4.536664e+00 -5.417500e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|1.7e-15|9.3e-03|6.7e+00|-6.824304e-01 -5.356426e+00| 0:0:00| chol  1  1 
 3|1.000|0.755|2.9e-15|3.0e-03|2.2e+00|-1.112007e+00 -2.444108e+00| 0:0:00| chol  1  1 
 4|0.569|0.760|4.0e-15|7.9e-04|9.5e-01|-2.150476e+00 -2.749193e+00| 0:0:00| chol  1  1 
 5|0.563|0.508|3.1e-13|3.9e-04|6.4e-01|-2.715850e+00 -2.921764e+00| 0:0:00| chol  1  1 
 6|0.257|0.703|2.4e-13|1.2e-04|4.4e-01|-2.928693e+00 -3.171013e+00| 0:0:00| chol  1  1 
 7|0.502|0.453|9.3e-13|6.4e-05|2.9e-01|-3.122636e+00 -3.240605e+00| 0:0:00| chol  1  1 
 8|0.181|0.435|4.3e-12|3.6e-05|2.5e-01|-3.202342e+00 -3.311396e+00| 0:0:00| chol  1  1 
 9|0.217|0.345|1.9e-11|2.4e-05|2.3e-01|-3.318330e+00 -3.372421e+00| 0:0:00| chol  1  1 
10|0.113|0.402|5.6e-11|1.4e-05|2.2e-01|-3.434611e+00 -3.475104e+00| 0:0:00| chol  1  1 
11|0.220|0.323|1.0e-10|9.7e-06|1.9e-01|-3.645887e+00 -3.574806e+00| 0:0:00| chol  1  1 
12|0.091|0.482|4.0e-10|5.0e-06|2.2e-01|-3.828274e+00 -3.806175e+00| 0:0:00| chol  1  1 
13|0.370|0.342|1.2e-09|3.3e-06|1.7e-01|-4.156082e+00 -3.955299e+00| 0:0:00| chol  1  1 
14|0.112|0.835|9.2e-10|5.4e-07|2.3e-01|-4.306817e+00 -4.451096e+00| 0:0:00| chol  1  1 
15|0.745|0.507|1.0e-09|2.7e-07|1.5e-01|-4.449593e+00 -4.505732e+00| 0:0:00| chol  1  1 
16|0.402|0.317|7.6e-10|1.8e-07|1.2e-01|-4.535351e+00 -4.538700e+00| 0:0:00| chol  1  1 
17|0.075|0.528|3.4e-09|8.6e-08|1.2e-01|-4.575662e+00 -4.620582e+00| 0:0:00| chol  1  1 
18|0.412|0.257|2.2e-08|6.4e-08|1.0e-01|-4.696919e+00 -4.654603e+00| 0:0:00| chol  1  1 
19|0.049|0.497|1.3e-08|3.2e-08|1.3e-01|-4.784189e+00 -4.792784e+00| 0:0:00| chol  1  1 
20|0.412|0.254|2.7e-07|2.4e-08|9.9e-02|-5.028674e+00 -4.860370e+00| 0:0:00| chol  1  1 
21|0.069|0.534|6.4e-07|1.1e-08|1.6e-01|-5.208208e+00 -5.151327e+00| 0:0:00| chol  1  1 
22|0.496|0.309|6.8e-07|8.1e-09|1.2e-01|-5.576857e+00 -5.287312e+00| 0:0:00| chol  1  1 
23|0.338|0.558|8.5e-06|3.7e-09|1.1e-01|-5.818644e+00 -5.612256e+00| 0:0:00| chol  1  1 
24|0.632|0.561|2.3e-05|1.7e-09|7.5e-02|-5.968635e+00 -5.824769e+00| 0:0:00| chol  1  1 
25|0.804|0.735|8.5e-05|4.6e-10|3.8e-02|-6.024703e+00 -5.986126e+00| 0:0:00| chol  1  1 
26|0.990|0.882|1.0e-04|5.8e-11|6.0e-03|-6.047877e+00 -6.044745e+00| 0:0:00| chol  1  1 
27|0.972|0.951|3.0e-05|3.1e-12|5.8e-04|-6.052409e+00 -6.052790e+00| 0:0:00| chol  1  1 
28|1.000|0.971|2.5e-05|1.3e-13|9.3e-05|-6.052836e+00 -6.053211e+00| 0:0:00| chol  1  1 
29|0.805|0.983|7.1e-06|1.9e-14|3.5e-05|-6.053104e+00 -6.053222e+00| 0:0:00| chol  1  1 
30|0.925|0.984|8.5e-07|1.0e-15|1.0e-06|-6.053211e+00 -6.053222e+00| 0:0:00|
  stop: relative gap &lt; infeasibility
-------------------------------------------------------------------
 number of iterations   = 30
 primal objective value = -6.05321120e+00
 dual   objective value = -6.05322230e+00
 gap := trace(XZ)       = 1.04e-06
 relative gap           = 7.94e-08
 actual relative gap    = 8.46e-07
 rel. primal infeas (scaled problem)   = 8.50e-07
 rel. dual     "        "       "      = 1.02e-15
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.5e+08, 6.1e+00, 2.0e+01
 norm(A), norm(b), norm(C) = 4.9e+00, 2.0e+00, 5.5e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       = -1
 DIMACS: 8.5e-07  0.0e+00  2.8e-15  0.0e+00  8.5e-07  7.9e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +6.05322
 
 
Calling SDPT3 4.0: 326 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 25,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.1e+01|9.2e+00|2.7e+03| 5.205655e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.880|2.2e-15|1.2e+00|3.4e+02| 8.662902e+00 -1.077228e+00| 0:0:00| chol  1  1 
 2|1.000|0.996|6.7e-15|1.3e-02|8.0e+00| 4.447195e+00  2.845246e-02| 0:0:00| chol  1  1 
 3|0.955|1.000|8.9e-16|9.3e-04|4.7e-01| 3.207431e-01  4.098830e-02| 0:0:00| chol  1  1 
 4|1.000|0.415|1.1e-16|5.9e-04|3.4e-01| 1.712973e-01  7.803940e-02| 0:0:00| chol  1  1 
 5|1.000|0.947|5.6e-15|4.0e-05|8.1e-02| 8.598091e-02  2.918594e-02| 0:0:00| chol  1  1 
 6|0.979|0.701|2.8e-16|1.3e-05|1.5e-02| 4.284798e-02  3.662473e-02| 0:0:00| chol  1  1 
 7|0.189|0.183|0.0e+00|1.0e-05|1.1e-02| 1.954451e-02  3.386449e-02| 0:0:00| chol  1  1 
 8|0.748|0.920|1.3e-15|8.5e-07|2.7e-02| 3.983865e-02  1.346919e-02| 0:0:00| chol  1  1 
 9|0.131|0.287|6.6e-15|6.1e-07|3.2e-02| 3.121237e-02  1.230853e-03| 0:0:00| chol  1  1 
10|0.479|0.191|3.0e-14|4.9e-07|4.2e-02| 4.761665e-02  1.222788e-02| 0:0:00| chol  1  1 
11|0.975|0.965|5.6e-14|1.8e-08|3.9e-03| 1.569762e-02  1.208488e-02| 0:0:00| chol  1  1 
12|0.987|0.985|1.7e-15|3.4e-10|6.1e-05| 1.239823e-02  1.234251e-02| 0:0:00| chol  1  1 
13|0.989|0.989|4.1e-14|4.8e-12|7.1e-07| 1.234629e-02  1.234564e-02| 0:0:00| chol  1  1 
14|0.992|0.989|8.9e-16|1.3e-13|1.2e-08| 1.234569e-02  1.234568e-02| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value =  1.23456884e-02
 dual   objective value =  1.23456783e-02
 gap := trace(XZ)       = 1.19e-08
 relative gap           = 1.16e-08
 actual relative gap    = 9.83e-09
 rel. primal infeas (scaled problem)   = 8.88e-16
 rel. dual     "        "       "      = 1.30e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.0e+03, 1.2e-02, 4.4e+00
 norm(A), norm(b), norm(C) = 4.9e+00, 2.0e+00, 5.5e+00
 Total CPU time (secs)  = 0.05  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 8.9e-16  0.0e+00  3.5e-13  0.0e+00  9.8e-09  1.2e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0123457
 
    0.0123    0.0485    0.1358    0.2869    0.5087    0.8051    1.1786    1.6310    2.1634    2.7769    3.4721    4.2496    5.1098    6.0532

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (25x25 matrix)
 
 
Calling SDPT3 4.0: 9102 variables, 4250 equality constraints
------------------------------------------------------------

 num. of constraints = 4250
 dim. of sdp    var  = 710,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.1e+03|9.8e+01|3.3e+05| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.652|0.139|4.0e+02|8.4e+01|4.2e+05| 1.805101e+03  2.911999e+00| 0:0:00| spchol  1  1 
 2|1.000|0.788|1.5e-05|1.8e+01|1.6e+05| 5.896264e+03  9.658258e-02| 0:0:00| spchol  1  1 
 3|1.000|0.964|2.2e-06|6.9e-01|1.1e+04| 5.212591e+03  5.510136e-01| 0:0:00| spchol  1  1 
 4|1.000|0.583|4.9e-06|2.9e-01|5.0e+03| 3.317620e+03  5.973641e-01| 0:0:00| spchol  1  1 
 5|1.000|0.284|5.0e-06|2.1e-01|1.9e+03| 1.386997e+03  6.371242e-01| 0:0:00| spchol  1  1 
 6|0.969|0.980|1.0e-06|5.5e-03|2.0e+02| 1.964155e+02  9.081393e-01| 0:0:00| spchol  1  1 
 7|1.000|0.940|1.0e-07|4.4e-04|6.5e+01| 6.721515e+01  2.497836e+00| 0:0:00| spchol  1  1 
 8|0.889|0.770|2.6e-08|1.1e-04|9.1e+00| 1.196030e+01  2.864166e+00| 0:0:00| spchol  1  1 
 9|1.000|0.172|2.2e-08|9.3e-05|2.2e+00| 5.171499e+00  2.925490e+00| 0:0:00| spchol  1  1 
10|1.000|0.657|1.6e-08|3.2e-05|9.0e-01| 4.068108e+00  3.167496e+00| 0:0:00| spchol  1  1 
11|0.945|0.728|4.3e-09|8.7e-06|1.5e-01| 3.423503e+00  3.275060e+00| 0:0:00| spchol  2  2 
12|1.000|0.466|9.9e-09|4.6e-06|5.2e-02| 3.349452e+00  3.297396e+00| 0:0:00| spchol  2  2 
13|1.000|0.375|1.3e-06|3.4e-06|3.0e-02| 3.337251e+00  3.307798e+00| 0:0:00| spchol  2  2 
14|0.973|0.813|6.4e-08|3.4e-06|1.1e-02| 3.333785e+00  3.322771e+00| 0:0:00| spchol  2  2 
15|1.000|0.843|6.1e-10|3.1e-06|7.8e-03| 3.333332e+00  3.325496e+00| 0:0:00| spchol  2  2 
16|1.000|0.886|6.7e-10|2.3e-06|2.6e-03| 3.329570e+00  3.326934e+00| 0:0:00| spchol  2  2 
17|1.000|0.856|1.4e-10|8.6e-07|1.8e-03| 3.329044e+00  3.327267e+00| 0:0:00| spchol  2  2 
18|1.000|0.855|1.3e-10|5.5e-07|7.9e-04| 3.328370e+00  3.327584e+00| 0:0:00| spchol  2  2 
19|1.000|0.872|4.8e-11|2.5e-07|3.9e-04| 3.328122e+00  3.327728e+00| 0:0:00| spchol  2  2 
20|1.000|0.883|9.6e-11|1.2e-07|1.7e-04| 3.327978e+00  3.327813e+00| 0:0:00| spchol  2  2 
21|1.000|0.902|1.2e-10|5.0e-08|6.2e-05| 3.327916e+00  3.327854e+00| 0:0:00| spchol  2  2 
22|0.996|0.912|2.2e-10|1.9e-08|2.1e-05| 3.327894e+00  3.327873e+00| 0:0:01| spchol  2  2 
23|1.000|0.895|3.4e-10|6.7e-09|1.0e-05| 3.327888e+00  3.327878e+00| 0:0:01| spchol  2  2 
24|1.000|0.890|4.7e-10|3.1e-09|4.1e-06| 3.327885e+00  3.327881e+00| 0:0:01| spchol  2  2 
25|1.000|0.912|6.1e-10|1.2e-09|1.4e-06| 3.327884e+00  3.327882e+00| 0:0:01| spchol  2  2 
26|1.000|0.943|8.1e-10|4.3e-10|3.3e-07| 3.327883e+00  3.327883e+00| 0:0:01| spchol  3  3 
27|1.000|0.968|8.4e-10|1.9e-10|4.5e-08| 3.327883e+00  3.327883e+00| 0:0:01|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 27
 primal objective value =  3.32788327e+00
 dual   objective value =  3.32788323e+00
 gap := trace(XZ)       = 4.53e-08
 relative gap           = 5.92e-09
 actual relative gap    = 5.69e-09
 rel. primal infeas (scaled problem)   = 8.45e-10
 rel. dual     "        "       "      = 1.92e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 7.6e+00, 3.9e+00, 5.1e+00
 norm(A), norm(b), norm(C) = 7.4e+01, 6.4e+00, 2.7e+00
 Total CPU time (secs)  = 0.62  
 CPU time per iteration = 0.02  
 termination code       =  0
 DIMACS: 3.1e-09  0.0e+00  2.6e-10  0.0e+00  5.7e-09  5.9e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0752517
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0753</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 326 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 25,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.1e+01|9.6e+00|2.7e+03|-5.205655e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.845|0.977|4.7e+00|3.1e-01|1.3e+02|-4.536664e+00 -5.417500e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|1.7e-15|9.3e-03|6.7e+00|-6.824304e-01 -5.356426e+00| 0:0:00| chol  1  1 
 3|1.000|0.755|2.9e-15|3.0e-03|2.2e+00|-1.112007e+00 -2.444108e+00| 0:0:00| chol  1  1 
 4|0.569|0.760|4.0e-15|7.9e-04|9.5e-01|-2.150476e+00 -2.749193e+00| 0:0:00| chol  1  1 
 5|0.563|0.508|3.1e-13|3.9e-04|6.4e-01|-2.715850e+00 -2.921764e+00| 0:0:00| chol  1  1 
 6|0.257|0.703|2.4e-13|1.2e-04|4.4e-01|-2.928693e+00 -3.171013e+00| 0:0:00| chol  1  1 
 7|0.502|0.453|9.3e-13|6.4e-05|2.9e-01|-3.122636e+00 -3.240605e+00| 0:0:00| chol  1  1 
 8|0.181|0.435|4.3e-12|3.6e-05|2.5e-01|-3.202342e+00 -3.311396e+00| 0:0:00| chol  1  1 
 9|0.217|0.345|1.9e-11|2.4e-05|2.3e-01|-3.318330e+00 -3.372421e+00| 0:0:00| chol  1  1 
10|0.113|0.402|5.6e-11|1.4e-05|2.2e-01|-3.434611e+00 -3.475104e+00| 0:0:00| chol  1  1 
11|0.220|0.323|1.0e-10|9.7e-06|1.9e-01|-3.645887e+00 -3.574806e+00| 0:0:00| chol  1  1 
12|0.091|0.482|4.0e-10|5.0e-06|2.2e-01|-3.828274e+00 -3.806175e+00| 0:0:00| chol  1  1 
13|0.370|0.342|1.2e-09|3.3e-06|1.7e-01|-4.156082e+00 -3.955299e+00| 0:0:00| chol  1  1 
14|0.112|0.835|9.2e-10|5.4e-07|2.3e-01|-4.306817e+00 -4.451096e+00| 0:0:00| chol  1  1 
15|0.745|0.507|1.0e-09|2.7e-07|1.5e-01|-4.449593e+00 -4.505732e+00| 0:0:00| chol  1  1 
16|0.402|0.317|7.6e-10|1.8e-07|1.2e-01|-4.535351e+00 -4.538700e+00| 0:0:00| chol  1  1 
17|0.075|0.528|3.4e-09|8.6e-08|1.2e-01|-4.575662e+00 -4.620582e+00| 0:0:00| chol  1  1 
18|0.412|0.257|2.2e-08|6.4e-08|1.0e-01|-4.696919e+00 -4.654603e+00| 0:0:00| chol  1  1 
19|0.049|0.497|1.3e-08|3.2e-08|1.3e-01|-4.784189e+00 -4.792784e+00| 0:0:00| chol  1  1 
20|0.412|0.254|2.7e-07|2.4e-08|9.9e-02|-5.028674e+00 -4.860370e+00| 0:0:00| chol  1  1 
21|0.069|0.534|6.4e-07|1.1e-08|1.6e-01|-5.208208e+00 -5.151327e+00| 0:0:00| chol  1  1 
22|0.496|0.309|6.8e-07|8.1e-09|1.2e-01|-5.576857e+00 -5.287312e+00| 0:0:00| chol  1  1 
23|0.338|0.558|8.5e-06|3.7e-09|1.1e-01|-5.818644e+00 -5.612256e+00| 0:0:00| chol  1  1 
24|0.632|0.561|2.3e-05|1.7e-09|7.5e-02|-5.968635e+00 -5.824769e+00| 0:0:00| chol  1  1 
25|0.804|0.735|8.5e-05|4.6e-10|3.8e-02|-6.024703e+00 -5.986126e+00| 0:0:00| chol  1  1 
26|0.990|0.882|1.0e-04|5.8e-11|6.0e-03|-6.047877e+00 -6.044745e+00| 0:0:00| chol  1  1 
27|0.972|0.951|3.0e-05|3.1e-12|5.8e-04|-6.052409e+00 -6.052790e+00| 0:0:00| chol  1  1 
28|1.000|0.971|2.5e-05|1.3e-13|9.3e-05|-6.052836e+00 -6.053211e+00| 0:0:00| chol  1  1 
29|0.805|0.983|7.1e-06|1.9e-14|3.5e-05|-6.053104e+00 -6.053222e+00| 0:0:00| chol  1  1 
30|0.925|0.984|8.5e-07|1.0e-15|1.0e-06|-6.053211e+00 -6.053222e+00| 0:0:00|
  stop: relative gap &lt; infeasibility
-------------------------------------------------------------------
 number of iterations   = 30
 primal objective value = -6.05321120e+00
 dual   objective value = -6.05322230e+00
 gap := trace(XZ)       = 1.04e-06
 relative gap           = 7.94e-08
 actual relative gap    = 8.46e-07
 rel. primal infeas (scaled problem)   = 8.50e-07
 rel. dual     "        "       "      = 1.02e-15
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.5e+08, 6.1e+00, 2.0e+01
 norm(A), norm(b), norm(C) = 4.9e+00, 2.0e+00, 5.5e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       = -1
 DIMACS: 8.5e-07  0.0e+00  2.8e-15  0.0e+00  8.5e-07  7.9e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +6.05322
 
 
Calling SDPT3 4.0: 326 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 25,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.1e+01|9.2e+00|2.7e+03| 5.205655e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|1.000|0.880|2.2e-15|1.2e+00|3.4e+02| 8.662902e+00 -1.077228e+00| 0:0:00| chol  1  1 
 2|1.000|0.996|6.7e-15|1.3e-02|8.0e+00| 4.447195e+00  2.845246e-02| 0:0:00| chol  1  1 
 3|0.955|1.000|8.9e-16|9.3e-04|4.7e-01| 3.207431e-01  4.098830e-02| 0:0:00| chol  1  1 
 4|1.000|0.415|1.1e-16|5.9e-04|3.4e-01| 1.712973e-01  7.803940e-02| 0:0:00| chol  1  1 
 5|1.000|0.947|5.6e-15|4.0e-05|8.1e-02| 8.598091e-02  2.918594e-02| 0:0:00| chol  1  1 
 6|0.979|0.701|2.8e-16|1.3e-05|1.5e-02| 4.284798e-02  3.662473e-02| 0:0:00| chol  1  1 
 7|0.189|0.183|0.0e+00|1.0e-05|1.1e-02| 1.954451e-02  3.386449e-02| 0:0:00| chol  1  1 
 8|0.748|0.920|1.3e-15|8.5e-07|2.7e-02| 3.983865e-02  1.346919e-02| 0:0:00| chol  1  1 
 9|0.131|0.287|6.6e-15|6.1e-07|3.2e-02| 3.121237e-02  1.230853e-03| 0:0:00| chol  1  1 
10|0.479|0.191|3.0e-14|4.9e-07|4.2e-02| 4.761665e-02  1.222788e-02| 0:0:00| chol  1  1 
11|0.975|0.965|5.6e-14|1.8e-08|3.9e-03| 1.569762e-02  1.208488e-02| 0:0:00| chol  1  1 
12|0.987|0.985|1.7e-15|3.4e-10|6.1e-05| 1.239823e-02  1.234251e-02| 0:0:00| chol  1  1 
13|0.989|0.989|4.1e-14|4.8e-12|7.1e-07| 1.234629e-02  1.234564e-02| 0:0:00| chol  1  1 
14|0.992|0.989|8.9e-16|1.3e-13|1.2e-08| 1.234569e-02  1.234568e-02| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value =  1.23456884e-02
 dual   objective value =  1.23456783e-02
 gap := trace(XZ)       = 1.19e-08
 relative gap           = 1.16e-08
 actual relative gap    = 9.83e-09
 rel. primal infeas (scaled problem)   = 8.88e-16
 rel. dual     "        "       "      = 1.30e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.0e+03, 1.2e-02, 4.4e+00
 norm(A), norm(b), norm(C) = 4.9e+00, 2.0e+00, 5.5e+00
 Total CPU time (secs)  = 0.05  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 8.9e-16  0.0e+00  3.5e-13  0.0e+00  9.8e-09  1.2e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0123457
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>6.0532</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.0123</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0123    0.0485    0.1358    0.2869    0.5087    0.8051    1.1786    1.6310    2.1634    2.7769    3.4721    4.2496    5.1098    6.0532

 
Calling SDPT3 4.0: 8476 variables, 4237 equality constraints
------------------------------------------------------------

 num. of constraints = 4237
 dim. of sdp    var  = 660,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|6.7e+02|2.5e+01|3.3e+05| 3.854083e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.916|1.000|5.7e+01|3.0e-01|3.0e+04| 2.195594e+00 -7.094292e+02| 0:0:00| spchol  1  1 
 2|0.827|1.000|9.8e+00|3.0e-02|5.6e+03| 8.515277e-02 -6.859686e+02| 0:0:00| spchol  1  1 
 3|0.783|1.000|2.1e+00|3.0e-03|2.5e+03|-1.369398e-01 -9.044733e+02| 0:0:00| spchol  1  1 
 4|0.553|1.000|9.5e-01|3.0e-04|1.3e+03|-2.689327e-01 -6.437278e+02| 0:0:00| spchol  1  1 
 5|1.000|0.946|1.3e-08|4.5e-05|1.9e+02|-8.135225e-01 -1.924792e+02| 0:0:00| spchol  1  1 
 6|1.000|1.000|5.7e-08|3.0e-06|3.4e+01|-2.555911e+00 -3.657297e+01| 0:0:00| spchol  1  1 
 7|1.000|0.948|7.2e-09|4.4e-07|4.9e+00|-3.041707e+00 -7.975181e+00| 0:0:00| spchol  1  1 
 8|0.994|1.000|2.2e-09|3.1e-08|8.1e-01|-3.241568e+00 -4.049569e+00| 0:0:00| spchol  1  1 
 9|0.991|0.979|7.9e-10|4.1e-09|1.2e-01|-3.294144e+00 -3.413199e+00| 0:0:00| spchol  1  1 
10|0.989|0.999|8.7e-12|4.6e-10|2.1e-02|-3.305005e+00 -3.325803e+00| 0:0:00| spchol  1  1 
11|0.928|0.929|6.3e-13|6.2e-11|8.3e-03|-3.307428e+00 -3.315777e+00| 0:0:00| spchol  1  1 
12|1.000|1.000|9.4e-15|4.0e-12|5.9e-03|-3.308670e+00 -3.314566e+00| 0:0:00| spchol  1  1 
13|1.000|1.000|1.8e-14|1.3e-12|2.7e-03|-3.309509e+00 -3.312226e+00| 0:0:00| spchol  1  1 
14|1.000|1.000|1.2e-14|1.0e-12|1.2e-03|-3.310144e+00 -3.311303e+00| 0:0:00| spchol  1  1 
15|1.000|1.000|4.7e-14|1.0e-12|4.8e-04|-3.310456e+00 -3.310940e+00| 0:0:00| spchol  1  1 
16|1.000|1.000|3.3e-14|1.0e-12|1.3e-04|-3.310661e+00 -3.310791e+00| 0:0:00| spchol  1  1 
17|1.000|1.000|3.3e-14|1.0e-12|3.0e-05|-3.310725e+00 -3.310755e+00| 0:0:00| spchol  1  1 
18|1.000|1.000|2.9e-14|1.0e-12|3.6e-06|-3.310744e+00 -3.310747e+00| 0:0:00| spchol  1  1 
19|1.000|1.000|2.6e-14|1.0e-12|1.6e-07|-3.310746e+00 -3.310746e+00| 0:0:00| spchol  1  1 
20|1.000|1.000|8.2e-14|1.0e-12|2.4e-09|-3.310746e+00 -3.310746e+00| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 20
 primal objective value = -3.31074612e+00
 dual   objective value = -3.31074612e+00
 gap := trace(XZ)       = 2.39e-09
 relative gap           = 3.13e-10
 actual relative gap    = 3.10e-10
 rel. primal infeas (scaled problem)   = 8.25e-14
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 5.2e+00, 7.3e+00, 9.5e+00
 norm(A), norm(b), norm(C) = 7.1e+01, 2.4e+00, 1.0e+01
 Total CPU time (secs)  = 0.47  
 CPU time per iteration = 0.02  
 termination code       =  0
 DIMACS: 1.0e-13  0.0e+00  4.5e-12  0.0e+00  3.1e-10  3.1e-10
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0581146
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0581</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 15652 variables, 2600 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 2600
 dim. of sdp    var  = 660,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.1e+03|9.5e+01|9.3e+06| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.656|0.029|3.9e+02|9.2e+01|7.2e+06| 4.019758e+03 -3.815077e+01| 0:0:00| spchol  1  1 
 2|0.586|0.466|1.6e+02|4.9e+01|5.0e+06| 3.310312e+04 -9.930858e+02| 0:0:00| spchol  1  1 
 3|0.815|0.891|3.0e+01|5.5e+00|7.1e+05| 3.947176e+04 -1.407927e+03| 0:0:00| spchol  1  1 
 4|0.699|0.660|9.0e+00|1.9e+00|3.2e+05| 4.586879e+04 -1.755957e+03| 0:0:01| spchol  1  1 
 5|0.801|0.765|1.8e+00|4.7e-01|1.3e+05| 4.601238e+04 -2.055275e+03| 0:0:01| spchol  1  1 
 6|0.647|0.855|6.4e-01|8.2e-02|6.1e+04| 3.327314e+04 -1.605629e+03| 0:0:01| spchol  1  1 
 7|0.782|0.915|1.4e-01|1.4e-02|2.1e+04| 1.392476e+04 -8.586918e+02| 0:0:01| spchol  1  1 
 8|0.886|0.912|1.6e-02|4.8e-03|3.1e+03| 2.154116e+03 -2.350876e+02| 0:0:01| spchol  1  1 
 9|0.725|1.000|4.4e-03|4.3e-03|1.9e+03| 1.325377e+03 -1.424668e+02| 0:0:01| spchol  1  1 
10|0.919|0.925|3.5e-04|1.5e-03|2.2e+02| 1.558156e+02 -2.977766e+01| 0:0:01| spchol  1  2 
11|0.680|0.963|1.1e-04|2.3e-04|1.2e+02| 8.509117e+01 -1.582344e+01| 0:0:01| spchol  1  1 
12|0.883|0.526|1.3e-05|1.4e-04|2.6e+01| 1.421008e+01 -9.175654e+00| 0:0:01| spchol  1  1 
13|1.000|0.474|1.9e-06|7.5e-05|7.0e+00| 1.041287e+00 -5.590919e+00| 0:0:01| spchol  2  2 
14|1.000|0.376|1.5e-06|4.7e-05|4.4e+00| 1.191843e-01 -3.977224e+00| 0:0:01| spchol  2  2 
15|1.000|0.517|4.8e-07|2.3e-05|1.9e+00|-6.136095e-01 -2.470986e+00| 0:0:01| spchol  2  2 
16|1.000|0.432|2.3e-07|1.3e-05|1.1e+00|-8.128190e-01 -1.835480e+00| 0:0:01| spchol  2  2 
17|1.000|0.319|1.0e-07|9.0e-06|7.3e-01|-8.575611e-01 -1.564870e+00| 0:0:01| spchol  2  2 
18|1.000|0.416|5.3e-08|5.3e-06|4.2e-01|-9.062947e-01 -1.315557e+00| 0:0:01| spchol  2  2 
19|1.000|0.189|4.7e-08|4.3e-06|3.8e-01|-8.907747e-01 -1.251416e+00| 0:0:01| spchol  2  2 
20|1.000|0.660|1.3e-08|1.5e-06|1.2e-01|-9.381277e-01 -1.054795e+00| 0:0:01| spchol  3  3 
21|1.000|0.527|1.1e-08|7.0e-07|5.4e-02|-9.459738e-01 -9.997858e-01| 0:0:01| spchol  3  3 
22|1.000|0.237|7.6e-09|1.0e-06|4.2e-02|-9.464499e-01 -9.881166e-01| 0:0:01| spchol  4  5 
23|1.000|0.616|1.2e-08|1.8e-06|3.8e-02|-9.363137e-01 -9.684888e-01| 0:0:01| spchol  5  5 
24|0.986|0.905|1.4e-09|4.4e-06|1.5e-02|-9.411843e-01 -9.545589e-01| 0:0:01| spchol  5  5 
25|0.925|0.907|8.9e-10|4.8e-06|1.4e-03|-9.485290e-01 -9.498922e-01| 0:0:01| spchol  6  6 
26|0.984|0.942|9.5e-10|5.4e-07|5.3e-04|-9.490003e-01 -9.495105e-01| 0:0:01| spchol  7  7 
27|1.000|0.941|1.0e-09|2.0e-07|1.7e-04|-9.491875e-01 -9.494021e-01| 0:0:01| spchol  9  7 
28|1.000|0.880|1.6e-09|6.3e-08|6.1e-05|-9.492293e-01 -9.493603e-01| 0:0:01| spchol  8  8 
29|1.000|0.910|3.6e-09|2.3e-08|4.1e-05|-9.492346e-01 -9.493489e-01| 0:0:01| spchol  7 10 
30|1.000|0.912|8.6e-09|1.5e-08|1.5e-05|-9.492444e-01 -9.493389e-01| 0:0:01| spchol 10 12 
31|0.740|0.912|7.7e-09|6.0e-09|8.5e-06|-9.492465e-01 -9.493353e-01| 0:0:01| spchol 13 24 
32|0.957|0.901|1.2e-08|3.4e-09|4.8e-06|-9.492478e-01 -9.493338e-01| 0:0:01| spchol 23 25 
33|0.949|0.885|1.0e-08|2.5e-09|2.7e-06|-9.492483e-01 -9.493326e-01| 0:0:01| spchol 
  warning: symqmr failed: 0.3 
  switch to LU factor. splu 30 ^19 
34|0.043|0.045|1.6e-08|3.8e-09|2.7e-06|-9.492484e-01 -9.493325e-01| 0:0:01| splu 30 ^ 8 
35|0.075|0.309|1.5e-08|5.8e-09|2.6e-06|-9.492484e-01 -9.493323e-01| 0:0:01|
  stop: progress is too slow
  stop: progress is bad
  stop: progress is bad*
-------------------------------------------------------------------
 number of iterations   = 35
 primal objective value = -9.49248386e-01
 dual   objective value = -9.49332276e-01
 gap := trace(XZ)       = 2.65e-06
 relative gap           = 9.14e-07
 actual relative gap    = 2.89e-05
 rel. primal infeas (scaled problem)   = 1.50e-08
 rel. dual     "        "       "      = 5.77e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 6.4e+01, 2.9e+04, 3.5e+04
 norm(A), norm(b), norm(C) = 1.0e+02, 6.8e+01, 2.7e+00
 Total CPU time (secs)  = 1.45  
 CPU time per iteration = 0.04  
 termination code       = -5
 DIMACS: 4.5e-08  0.0e+00  7.9e-09  0.0e+00  2.9e-05  9.1e-07
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.0506677
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 26245 variables, 6626 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 6626
 dim. of sdp    var  = 732,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.4e+03|1.6e+01|1.1e+06| 7.776000e+03  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.885|0.873|1.6e+02|2.3e+00|1.6e+05| 4.156455e+03 -1.509270e+02| 0:0:00| spchol  1  1 
 2|0.907|1.000|1.5e+01|9.0e-02|8.0e+03| 1.418818e+03 -1.706801e+02| 0:0:01| spchol  1  1 
 3|0.921|1.000|1.2e+00|2.7e-02|2.0e+03| 3.388876e+02 -1.541560e+02| 0:0:01| spchol  1  1 
 4|0.966|0.759|4.0e-02|1.3e-02|4.3e+02| 2.559373e+01 -5.818379e+01| 0:0:01| spchol  1  1 
 5|1.000|0.972|3.1e-05|3.1e-03|7.9e+01| 7.248382e+00 -8.870400e+00| 0:0:01| spchol  1  1 
 6|0.979|0.991|8.4e-06|7.6e-04|1.3e+01| 6.416100e-01 -2.077703e+00| 0:0:01| spchol  1  1 
 7|1.000|1.000|4.7e-06|2.2e-04|2.7e+00|-5.652023e-01 -1.302426e+00| 0:0:01| spchol  1  1 
 8|0.944|0.984|2.3e-06|6.9e-05|4.1e-01|-9.443608e-01 -1.029577e+00| 0:0:01| spchol  1  1 
 9|1.000|0.998|1.7e-07|7.1e-06|1.0e-01|-9.628976e-01 -1.025764e+00| 0:0:01| spchol  2  2 
10|0.901|0.918|1.7e-08|1.2e-06|1.4e-02|-9.957369e-01 -1.004095e+00| 0:0:01| spchol  2  2 
11|1.000|0.959|2.3e-10|1.2e-07|3.2e-03|-9.993429e-01 -1.001824e+00| 0:0:02| spchol  2  2 
12|0.908|0.924|7.7e-10|2.7e-08|4.3e-04|-1.000634e+00 -1.000936e+00| 0:0:02| spchol  2  2 
13|1.000|0.982|2.6e-07|2.5e-09|1.1e-04|-1.000751e+00 -1.000842e+00| 0:0:02| spchol  2  2 
14|0.978|0.843|7.5e-08|5.0e-10|2.3e-05|-1.000798e+00 -1.000816e+00| 0:0:02| spchol  2  2 
15|1.000|0.817|2.3e-08|1.3e-10|6.1e-06|-1.000804e+00 -1.000808e+00| 0:0:02| spchol  2  2 
16|1.000|0.831|4.5e-09|3.3e-11|2.1e-06|-1.000805e+00 -1.000806e+00| 0:0:02| spchol  2  2 
17|1.000|0.861|2.4e-09|7.1e-12|6.7e-07|-1.000805e+00 -1.000806e+00| 0:0:02| spchol  2  2 
18|1.000|0.939|1.6e-09|7.6e-13|1.1e-07|-1.000805e+00 -1.000806e+00| 0:0:02| spchol  2  2 
19|1.000|0.784|1.6e-09|2.4e-13|3.9e-08|-1.000806e+00 -1.000806e+00| 0:0:02|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value = -1.00080551e+00
 dual   objective value = -1.00080553e+00
 gap := trace(XZ)       = 3.94e-08
 relative gap           = 1.31e-08
 actual relative gap    = 8.92e-09
 rel. primal infeas (scaled problem)   = 1.58e-09
 rel. dual     "        "       "      = 2.39e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 5.0e+03, 1.2e+01, 2.9e+01
 norm(A), norm(b), norm(C) = 1.8e+02, 2.4e+00, 1.7e+01
 Total CPU time (secs)  = 2.03  
 CPU time per iteration = 0.11  
 termination code       =  0
 DIMACS: 1.9e-09  0.0e+00  2.1e-12  0.0e+00  8.9e-09  1.3e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 667 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 36,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|4.5e+01|1.0e+01|5.0e+03|-8.132797e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.845|0.977|7.0e+00|3.3e-01|2.2e+02|-7.631698e+00 -5.045676e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|1.0e-14|9.8e-03|8.5e+00|-8.110457e-01 -5.414533e+00| 0:0:00| chol  1  1 
 3|1.000|0.748|2.7e-15|3.2e-03|3.1e+00|-1.410980e+00 -2.837198e+00| 0:0:00| chol  1  1 
 4|0.475|0.869|1.4e-14|5.1e-04|1.3e+00|-2.467583e+00 -3.343810e+00| 0:0:00| chol  1  1 
 5|0.734|0.633|3.4e-14|1.9e-04|6.4e-01|-3.154602e+00 -3.462023e+00| 0:0:00| chol  1  1 
 6|0.365|0.367|1.6e-12|1.2e-04|4.9e-01|-3.389785e+00 -3.529407e+00| 0:0:00| chol  1  1 
 7|0.097|0.515|4.0e-12|6.0e-05|4.3e-01|-3.509959e+00 -3.696442e+00| 0:0:00| chol  1  1 
 8|0.371|0.291|1.2e-11|4.3e-05|3.6e-01|-3.816845e+00 -3.787866e+00| 0:0:00| chol  1  1 
 9|0.063|0.567|1.0e-11|1.9e-05|3.8e-01|-4.000746e+00 -4.123241e+00| 0:0:00| chol  1  1 
10|0.503|0.332|7.2e-11|1.2e-05|2.9e-01|-4.413489e+00 -4.265957e+00| 0:0:00| chol  1  1 
11|0.088|0.834|4.2e-10|2.1e-06|3.2e-01|-4.565799e+00 -4.779795e+00| 0:0:00| chol  1  1 
12|0.631|0.450|1.4e-10|1.2e-06|2.3e-01|-4.728682e+00 -4.825606e+00| 0:0:00| chol  1  1 
13|0.374|0.263|1.4e-10|8.5e-07|1.9e-01|-4.888114e+00 -4.865887e+00| 0:0:00| chol  1  1 
14|0.039|0.602|2.8e-09|3.4e-07|2.3e-01|-4.942789e+00 -5.067881e+00| 0:0:00| chol  1  1 
15|0.469|0.256|4.1e-09|2.6e-07|1.8e-01|-5.239093e+00 -5.131234e+00| 0:0:00| chol  1  1 
16|0.037|0.593|8.2e-09|1.0e-07|2.7e-01|-5.448274e+00 -5.509900e+00| 0:0:00| chol  1  1 
17|0.513|0.301|1.1e-07|7.3e-08|1.8e-01|-5.912312e+00 -5.645649e+00| 0:0:00| chol  1  1 
18|0.065|0.869|1.2e-07|9.9e-09|3.1e-01|-6.134536e+00 -6.349745e+00| 0:0:00| chol  1  1 
19|0.708|0.551|4.8e-08|4.6e-09|2.1e-01|-6.290114e+00 -6.398258e+00| 0:0:00| chol  1  1 
20|0.523|0.310|1.6e-07|3.3e-09|1.7e-01|-6.403090e+00 -6.432254e+00| 0:0:00| chol  1  1 
21|0.306|0.395|2.2e-06|2.2e-09|1.6e-01|-6.492109e+00 -6.491242e+00| 0:0:00| chol  1  1 
22|0.453|0.391|7.1e-06|1.4e-09|1.4e-01|-6.600749e+00 -6.554841e+00| 0:0:00| chol  1  1 
23|0.446|0.380|6.7e-06|9.3e-10|1.3e-01|-6.743008e+00 -6.636828e+00| 0:0:00| chol  1  1 
24|0.430|0.375|1.4e-05|6.0e-10|1.2e-01|-6.933831e+00 -6.749686e+00| 0:0:00| chol  1  1 
25|0.415|0.379|3.1e-06|3.8e-10|1.2e-01|-7.183341e+00 -6.908254e+00| 0:0:00| chol  1  1 
26|0.397|0.396|1.5e-04|2.4e-10|1.1e-01|-7.477450e+00 -7.126411e+00| 0:0:00| chol  1  1 
27|0.387|0.433|1.4e-04|1.4e-10|1.3e-01|-7.783220e+00 -7.413071e+00| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 1.2e-03
28|0.362|0.495|1.4e-04|1.4e-10|1.3e-01|-7.783220e+00 -7.413071e+00| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 28
 primal objective value = -7.47744995e+00
 dual   objective value = -7.12641133e+00
 gap := trace(XZ)       = 1.14e-01
 relative gap           = 7.34e-03
 actual relative gap    = -2.25e-02
 rel. primal infeas (scaled problem)   = 1.52e-04
 rel. dual     "        "       "      = 2.37e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+09, 7.1e+00, 2.7e+01
 norm(A), norm(b), norm(C) = 5.4e+00, 2.0e+00, 6.2e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 1.5e-04  0.0e+00  7.3e-10  0.0e+00  -2.2e-02  7.3e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 667 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 36,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.5e+01|9.7e+00|5.0e+03| 8.132797e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.955|0.844|1.6e+00|1.6e+00|7.9e+02| 8.735712e+00 -1.420638e+00| 0:0:00| chol  1  1 
 2|1.000|0.989|1.0e-14|2.8e-02|1.9e+01| 5.965231e+00  4.948372e-03| 0:0:00| chol  1  1 
 3|0.990|1.000|2.6e-15|9.8e-04|7.2e-01| 3.533075e-01  2.532939e-02| 0:0:00| chol  1  1 
 4|0.771|0.831|1.2e-15|2.5e-04|1.8e-01| 1.331465e-01  4.831882e-02| 0:0:00| chol  1  1 
 5|0.913|0.694|1.1e-15|8.2e-05|5.7e-02| 5.477787e-02  4.155150e-02| 0:0:00| chol  1  1 
 6|0.134|0.434|1.1e-16|4.7e-05|4.0e-02| 3.244010e-02  3.127219e-02| 0:0:00| chol  1  1 
 7|1.000|0.921|6.9e-15|3.8e-06|1.4e-02| 2.414143e-02  1.422548e-02| 0:0:00| chol  1  1 
 8|0.954|0.778|2.6e-15|8.5e-07|1.5e-03| 1.398994e-02  1.353007e-02| 0:0:00| chol  1  1 
 9|0.510|0.169|2.1e-15|7.1e-07|1.2e-03| 1.273636e-02  1.343700e-02| 0:0:00| chol  1  1 
10|0.005|0.902|3.3e-15|7.0e-08|2.3e-03| 5.669675e-03  4.230645e-03| 0:0:00| chol  1  1 
11|0.951|0.957|6.6e-15|3.1e-09|3.8e-04| 4.417784e-03  4.093342e-03| 0:0:00| chol  1  1 
12|0.988|0.988|2.4e-14|1.1e-10|5.4e-06| 4.119407e-03  4.115953e-03| 0:0:00| chol  1  1 
13|0.993|0.989|1.9e-14|1.8e-12|1.2e-07| 4.115317e-03  4.115232e-03| 0:0:00| chol  1  1 
14|0.995|0.989|5.7e-15|3.0e-14|1.9e-09| 4.115228e-03  4.115226e-03| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value =  4.11522768e-03
 dual   objective value =  4.11522635e-03
 gap := trace(XZ)       = 1.86e-09
 relative gap           = 1.84e-09
 actual relative gap    = 1.31e-09
 rel. primal infeas (scaled problem)   = 5.66e-15
 rel. dual     "        "       "      = 2.95e-14
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.3e+04, 4.1e-03, 5.2e+00
 norm(A), norm(b), norm(C) = 5.4e+00, 2.0e+00, 6.2e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 5.7e-15  0.0e+00  9.1e-14  0.0e+00  1.3e-09  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.00411523
 
    0.0041    0.0286    0.1064    0.2592    0.4984    0.8307    1.2598    1.7885    2.4185    3.1512    3.9876    4.9285    5.9746    7.1264

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (36x36 matrix)
 
 
Calling SDPT3 4.0: 18650 variables, 8694 equality constraints
------------------------------------------------------------

 num. of constraints = 8694
 dim. of sdp    var  = 1020,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.7e+03|1.2e+02|7.5e+05| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.629|0.051|6.5e+02|1.1e+02|1.3e+06| 3.670846e+03 -1.620645e+00| 0:0:01| spchol  1  1 
 2|0.128|0.300|5.7e+02|7.8e+01|9.8e+05| 4.337872e+03  2.456180e+00| 0:0:01| spchol  1  1 
 3|1.000|0.363|2.4e-05|5.0e+01|1.1e+06| 1.383547e+04  1.834390e+00| 0:0:01| spchol  1  1 
 4|1.000|0.973|2.2e-05|1.4e+00|4.2e+04| 1.319203e+04  8.476481e-01| 0:0:01| spchol  1  1 
 5|1.000|0.997|3.8e-07|2.3e-02|5.2e+03| 4.943390e+03  8.423484e-01| 0:0:01| spchol  1  1 
 6|0.948|0.837|1.6e-07|1.2e-02|3.8e+02| 3.755370e+02  1.098896e+00| 0:0:02| spchol  1  1 
 7|1.000|0.186|8.6e-08|9.6e-03|1.5e+02| 1.461750e+02  1.492633e+00| 0:0:02| spchol  1  1 
 8|1.000|0.901|8.1e-09|1.0e-03|3.3e+01| 3.644719e+01  3.337839e+00| 0:0:02| spchol  1  1 
 9|0.970|0.723|1.8e-09|2.9e-04|5.0e+00| 8.793785e+00  3.846326e+00| 0:0:02| spchol  1  1 
10|1.000|0.533|2.8e-09|1.4e-04|1.3e+00| 5.314177e+00  4.028781e+00| 0:0:02| spchol  1  1 
11|1.000|0.541|1.1e-09|6.3e-05|3.3e-01| 4.461981e+00  4.135185e+00| 0:0:02| spchol  1  1 
12|1.000|0.714|1.8e-09|1.8e-05|8.2e-02| 4.289828e+00  4.207708e+00| 0:0:02| spchol  1  2 
13|1.000|0.545|1.4e-09|1.1e-05|2.5e-02| 4.250718e+00  4.225381e+00| 0:0:02| spchol  2  2 
14|0.729|0.716|6.0e-10|5.3e-06|1.3e-02| 4.249802e+00  4.236763e+00| 0:0:02| spchol  2  2 
15|1.000|0.840|2.1e-11|2.8e-06|9.0e-03| 4.249276e+00  4.240233e+00| 0:0:02| spchol  2  2 
16|0.920|0.889|4.7e-10|1.8e-06|3.0e-03| 4.244592e+00  4.241625e+00| 0:0:03| spchol  2  2 
17|1.000|0.849|1.2e-10|6.8e-07|2.2e-03| 4.244067e+00  4.241822e+00| 0:0:03| spchol  2  2 
18|1.000|0.864|1.8e-10|4.7e-07|9.1e-04| 4.243021e+00  4.242109e+00| 0:0:03| spchol  2  2 
19|1.000|0.880|6.4e-11|2.0e-07|4.8e-04| 4.242704e+00  4.242227e+00| 0:0:03| spchol  2  2 
20|1.000|0.896|1.3e-10|9.9e-08|1.8e-04| 4.242488e+00  4.242304e+00| 0:0:03| spchol  2  2 
21|1.000|0.916|2.7e-10|3.8e-08|6.5e-05| 4.242407e+00  4.242342e+00| 0:0:03| spchol  2  2 
22|1.000|0.847|4.3e-10|1.5e-08|4.8e-05| 4.242400e+00  4.242351e+00| 0:0:03| spchol  3  3 
23|1.000|0.836|8.9e-10|1.0e-08|2.5e-05| 4.242384e+00  4.242359e+00| 0:0:03| spchol  3  3 
24|1.000|0.866|9.7e-10|5.4e-09|1.3e-05| 4.242377e+00  4.242364e+00| 0:0:03| spchol  3  3 
25|1.000|0.879|1.7e-09|2.8e-09|6.2e-06| 4.242373e+00  4.242367e+00| 0:0:04| spchol  3  3 
26|1.000|0.894|1.8e-09|1.3e-09|2.7e-06| 4.242371e+00  4.242368e+00| 0:0:04| spchol  3  3 
27|1.000|0.908|3.3e-09|6.1e-10|1.0e-06| 4.242370e+00  4.242369e+00| 0:0:04| spchol  3  3 
28|1.000|0.926|3.7e-09|4.1e-10|3.3e-07| 4.242370e+00  4.242369e+00| 0:0:04| spchol  3  3 
29|1.000|0.948|3.1e-09|5.2e-10|8.2e-08| 4.242370e+00  4.242370e+00| 0:0:04|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 29
 primal objective value =  4.24236958e+00
 dual   objective value =  4.24236950e+00
 gap := trace(XZ)       = 8.19e-08
 relative gap           = 8.64e-09
 actual relative gap    = 8.36e-09
 rel. primal infeas (scaled problem)   = 3.09e-09
 rel. dual     "        "       "      = 5.19e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.1e+01, 4.0e+00, 5.4e+00
 norm(A), norm(b), norm(C) = 1.0e+02, 8.7e+00, 2.7e+00
 Total CPU time (secs)  = 3.98  
 CPU time per iteration = 0.14  
 termination code       =  0
 DIMACS: 1.4e-08  0.0e+00  7.1e-10  0.0e+00  8.4e-09  8.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.079766
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0798</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 667 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 36,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|4.5e+01|1.0e+01|5.0e+03|-8.132797e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.845|0.977|7.0e+00|3.3e-01|2.2e+02|-7.631698e+00 -5.045676e+00| 0:0:00| chol  1  1 
 2|1.000|1.000|1.0e-14|9.8e-03|8.5e+00|-8.110457e-01 -5.414533e+00| 0:0:00| chol  1  1 
 3|1.000|0.748|2.7e-15|3.2e-03|3.1e+00|-1.410980e+00 -2.837198e+00| 0:0:00| chol  1  1 
 4|0.475|0.869|1.4e-14|5.1e-04|1.3e+00|-2.467583e+00 -3.343810e+00| 0:0:00| chol  1  1 
 5|0.734|0.633|3.4e-14|1.9e-04|6.4e-01|-3.154602e+00 -3.462023e+00| 0:0:00| chol  1  1 
 6|0.365|0.367|1.6e-12|1.2e-04|4.9e-01|-3.389785e+00 -3.529407e+00| 0:0:00| chol  1  1 
 7|0.097|0.515|4.0e-12|6.0e-05|4.3e-01|-3.509959e+00 -3.696442e+00| 0:0:00| chol  1  1 
 8|0.371|0.291|1.2e-11|4.3e-05|3.6e-01|-3.816845e+00 -3.787866e+00| 0:0:00| chol  1  1 
 9|0.063|0.567|1.0e-11|1.9e-05|3.8e-01|-4.000746e+00 -4.123241e+00| 0:0:00| chol  1  1 
10|0.503|0.332|7.2e-11|1.2e-05|2.9e-01|-4.413489e+00 -4.265957e+00| 0:0:00| chol  1  1 
11|0.088|0.834|4.2e-10|2.1e-06|3.2e-01|-4.565799e+00 -4.779795e+00| 0:0:00| chol  1  1 
12|0.631|0.450|1.4e-10|1.2e-06|2.3e-01|-4.728682e+00 -4.825606e+00| 0:0:00| chol  1  1 
13|0.374|0.263|1.4e-10|8.5e-07|1.9e-01|-4.888114e+00 -4.865887e+00| 0:0:00| chol  1  1 
14|0.039|0.602|2.8e-09|3.4e-07|2.3e-01|-4.942789e+00 -5.067881e+00| 0:0:00| chol  1  1 
15|0.469|0.256|4.1e-09|2.6e-07|1.8e-01|-5.239093e+00 -5.131234e+00| 0:0:00| chol  1  1 
16|0.037|0.593|8.2e-09|1.0e-07|2.7e-01|-5.448274e+00 -5.509900e+00| 0:0:00| chol  1  1 
17|0.513|0.301|1.1e-07|7.3e-08|1.8e-01|-5.912312e+00 -5.645649e+00| 0:0:00| chol  1  1 
18|0.065|0.869|1.2e-07|9.9e-09|3.1e-01|-6.134536e+00 -6.349745e+00| 0:0:00| chol  1  1 
19|0.708|0.551|4.8e-08|4.6e-09|2.1e-01|-6.290114e+00 -6.398258e+00| 0:0:00| chol  1  1 
20|0.523|0.310|1.6e-07|3.3e-09|1.7e-01|-6.403090e+00 -6.432254e+00| 0:0:00| chol  1  1 
21|0.306|0.395|2.2e-06|2.2e-09|1.6e-01|-6.492109e+00 -6.491242e+00| 0:0:00| chol  1  1 
22|0.453|0.391|7.1e-06|1.4e-09|1.4e-01|-6.600749e+00 -6.554841e+00| 0:0:00| chol  1  1 
23|0.446|0.380|6.7e-06|9.3e-10|1.3e-01|-6.743008e+00 -6.636828e+00| 0:0:00| chol  1  1 
24|0.430|0.375|1.4e-05|6.0e-10|1.2e-01|-6.933831e+00 -6.749686e+00| 0:0:00| chol  1  1 
25|0.415|0.379|3.1e-06|3.8e-10|1.2e-01|-7.183341e+00 -6.908254e+00| 0:0:00| chol  1  1 
26|0.397|0.396|1.5e-04|2.4e-10|1.1e-01|-7.477450e+00 -7.126411e+00| 0:0:00| chol  1  1 
27|0.387|0.433|1.4e-04|1.4e-10|1.3e-01|-7.783220e+00 -7.413071e+00| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 1.2e-03
28|0.362|0.495|1.4e-04|1.4e-10|1.3e-01|-7.783220e+00 -7.413071e+00| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 28
 primal objective value = -7.47744995e+00
 dual   objective value = -7.12641133e+00
 gap := trace(XZ)       = 1.14e-01
 relative gap           = 7.34e-03
 actual relative gap    = -2.25e-02
 rel. primal infeas (scaled problem)   = 1.52e-04
 rel. dual     "        "       "      = 2.37e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+09, 7.1e+00, 2.7e+01
 norm(A), norm(b), norm(C) = 5.4e+00, 2.0e+00, 6.2e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 1.5e-04  0.0e+00  7.3e-10  0.0e+00  -2.2e-02  7.3e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 667 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 36,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.5e+01|9.7e+00|5.0e+03| 8.132797e+01  0.000000e+00| 0:0:00| chol  1  1 
 1|0.955|0.844|1.6e+00|1.6e+00|7.9e+02| 8.735712e+00 -1.420638e+00| 0:0:00| chol  1  1 
 2|1.000|0.989|1.0e-14|2.8e-02|1.9e+01| 5.965231e+00  4.948372e-03| 0:0:00| chol  1  1 
 3|0.990|1.000|2.6e-15|9.8e-04|7.2e-01| 3.533075e-01  2.532939e-02| 0:0:00| chol  1  1 
 4|0.771|0.831|1.2e-15|2.5e-04|1.8e-01| 1.331465e-01  4.831882e-02| 0:0:00| chol  1  1 
 5|0.913|0.694|1.1e-15|8.2e-05|5.7e-02| 5.477787e-02  4.155150e-02| 0:0:00| chol  1  1 
 6|0.134|0.434|1.1e-16|4.7e-05|4.0e-02| 3.244010e-02  3.127219e-02| 0:0:00| chol  1  1 
 7|1.000|0.921|6.9e-15|3.8e-06|1.4e-02| 2.414143e-02  1.422548e-02| 0:0:00| chol  1  1 
 8|0.954|0.778|2.6e-15|8.5e-07|1.5e-03| 1.398994e-02  1.353007e-02| 0:0:00| chol  1  1 
 9|0.510|0.169|2.1e-15|7.1e-07|1.2e-03| 1.273636e-02  1.343700e-02| 0:0:00| chol  1  1 
10|0.005|0.902|3.3e-15|7.0e-08|2.3e-03| 5.669675e-03  4.230645e-03| 0:0:00| chol  1  1 
11|0.951|0.957|6.6e-15|3.1e-09|3.8e-04| 4.417784e-03  4.093342e-03| 0:0:00| chol  1  1 
12|0.988|0.988|2.4e-14|1.1e-10|5.4e-06| 4.119407e-03  4.115953e-03| 0:0:00| chol  1  1 
13|0.993|0.989|1.9e-14|1.8e-12|1.2e-07| 4.115317e-03  4.115232e-03| 0:0:00| chol  1  1 
14|0.995|0.989|5.7e-15|3.0e-14|1.9e-09| 4.115228e-03  4.115226e-03| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value =  4.11522768e-03
 dual   objective value =  4.11522635e-03
 gap := trace(XZ)       = 1.86e-09
 relative gap           = 1.84e-09
 actual relative gap    = 1.31e-09
 rel. primal infeas (scaled problem)   = 5.66e-15
 rel. dual     "        "       "      = 2.95e-14
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.3e+04, 4.1e-03, 5.2e+00
 norm(A), norm(b), norm(C) = 5.4e+00, 2.0e+00, 6.2e+00
 Total CPU time (secs)  = 0.05  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 5.7e-15  0.0e+00  9.1e-14  0.0e+00  1.3e-09  1.8e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.00411523
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>7.1264</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.0041</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0041    0.0286    0.1064    0.2592    0.4984    0.8307    1.2598    1.7885    2.4185    3.1512    3.9876    4.9285    5.9746    7.1264

 
Calling SDPT3 4.0: 17353 variables, 8675 equality constraints
------------------------------------------------------------

 num. of constraints = 8675
 dim. of sdp    var  = 948,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.2e+03|2.0e+01|6.8e+05| 1.445356e+02  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.842|1.000|1.9e+02|3.0e-01|1.3e+05| 2.582600e+01 -9.353208e+02| 0:0:00| spchol  1  1 
 2|0.912|1.000|1.6e+01|3.0e-02|1.2e+04| 1.768347e+00 -9.265860e+02| 0:0:00| spchol  1  1 
 3|0.877|1.000|2.0e+00|3.0e-03|3.3e+03|-1.951143e-01 -1.292439e+03| 0:0:00| spchol  1  1 
 4|0.439|1.000|1.1e+00|3.0e-04|2.1e+03|-3.407576e-01 -9.255664e+02| 0:0:00| spchol  1  1 
 5|1.000|0.814|1.6e-08|8.0e-05|4.1e+02|-1.162266e+00 -4.101855e+02| 0:0:00| spchol  1  1 
 6|1.000|0.942|6.4e-08|7.5e-06|5.5e+01|-2.948061e+00 -5.754613e+01| 0:0:00| spchol  1  1 
 7|0.992|1.000|2.0e-08|3.0e-07|8.6e+00|-3.867034e+00 -1.248562e+01| 0:0:00| spchol  1  1 
 8|0.990|1.000|5.8e-09|3.4e-08|1.3e+00|-4.133113e+00 -5.420472e+00| 0:0:00| spchol  1  1 
 9|0.991|1.000|1.9e-09|4.2e-09|2.0e-01|-4.197791e+00 -4.402771e+00| 0:0:00| spchol  1  1 
10|0.991|0.992|1.6e-11|7.2e-10|3.3e-02|-4.212224e+00 -4.245680e+00| 0:0:00| spchol  1  1 
11|0.943|0.816|9.4e-13|1.6e-10|1.5e-02|-4.215425e+00 -4.230704e+00| 0:0:01| spchol  1  1 
12|1.000|0.931|2.5e-14|1.5e-11|1.0e-02|-4.216428e+00 -4.226491e+00| 0:0:01| spchol  1  1 
13|0.969|0.805|3.7e-14|4.1e-12|5.4e-03|-4.217504e+00 -4.222932e+00| 0:0:01| spchol  1  1 
14|1.000|0.703|1.6e-14|2.2e-12|3.9e-03|-4.217820e+00 -4.221761e+00| 0:0:01| spchol  1  1 
15|1.000|1.000|6.9e-14|1.0e-12|2.0e-03|-4.218338e+00 -4.220299e+00| 0:0:01| spchol  1  1 
16|1.000|0.797|1.7e-14|1.2e-12|1.4e-03|-4.218513e+00 -4.219895e+00| 0:0:01| spchol  1  1 
17|0.996|1.000|4.9e-14|1.0e-12|6.0e-04|-4.218832e+00 -4.219431e+00| 0:0:01| spchol  1  1 
18|1.000|0.783|3.5e-14|1.2e-12|4.2e-04|-4.218887e+00 -4.219308e+00| 0:0:01| spchol  1  1 
19|0.962|1.000|2.7e-13|1.0e-12|1.7e-04|-4.219013e+00 -4.219186e+00| 0:0:01| spchol  1  1 
20|1.000|1.000|2.9e-14|1.0e-12|1.0e-04|-4.219046e+00 -4.219147e+00| 0:0:01| spchol  1  1 
21|0.810|1.000|4.5e-13|1.0e-12|4.7e-05|-4.219076e+00 -4.219123e+00| 0:0:01| spchol  1  1 
22|0.971|0.825|2.4e-13|1.2e-12|2.4e-05|-4.219092e+00 -4.219116e+00| 0:0:01| spchol  1  1 
23|0.556|1.000|1.7e-13|1.0e-12|1.5e-05|-4.219095e+00 -4.219110e+00| 0:0:01| spchol  1  1 
24|1.000|1.000|4.1e-13|1.0e-12|5.0e-06|-4.219103e+00 -4.219108e+00| 0:0:01| spchol  1  1 
25|1.000|1.000|1.7e-12|1.0e-12|1.6e-06|-4.219105e+00 -4.219106e+00| 0:0:01| spchol  1  1 
26|1.000|1.000|1.5e-12|1.0e-12|4.1e-07|-4.219106e+00 -4.219106e+00| 0:0:01| spchol  1  1 
27|1.000|1.000|9.1e-12|1.0e-12|9.1e-08|-4.219106e+00 -4.219106e+00| 0:0:01|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 27
 primal objective value = -4.21910575e+00
 dual   objective value = -4.21910584e+00
 gap := trace(XZ)       = 9.09e-08
 relative gap           = 9.63e-09
 actual relative gap    = 9.64e-09
 rel. primal infeas (scaled problem)   = 9.05e-12
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 5.8e+00, 1.0e+01, 1.5e+01
 norm(A), norm(b), norm(C) = 9.9e+01, 2.4e+00, 1.6e+01
 Total CPU time (secs)  = 1.14  
 CPU time per iteration = 0.04  
 termination code       =  0
 DIMACS: 1.1e-11  0.0e+00  5.4e-12  0.0e+00  9.6e-09  9.6e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0565022
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0565</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 32438 variables, 5328 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 5328
 dim. of sdp    var  = 948,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.8e+03|1.3e+02|2.3e+07| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.645|0.021|6.6e+02|1.3e+02|1.8e+07| 7.575893e+03 -4.089941e+01| 0:0:01| spchol  1  1 
 2|0.569|0.429|2.8e+02|7.5e+01|1.4e+07| 5.754108e+04 -1.289070e+03| 0:0:01| spchol  1  1 
 3|0.786|0.870|6.1e+01|9.8e+00|2.2e+06| 6.967650e+04 -2.038246e+03| 0:0:02| spchol  1  1 
 4|0.786|0.689|1.3e+01|3.1e+00|8.1e+05| 8.256568e+04 -2.631821e+03| 0:0:02| spchol  1  1 
 5|0.708|0.662|3.8e+00|1.1e+00|3.9e+05| 8.349029e+04 -3.257306e+03| 0:0:02| spchol  1  1 
 6|0.553|0.682|1.7e+00|3.5e-01|2.2e+05| 7.623472e+04 -3.279869e+03| 0:0:02| spchol  1  1 
 7|0.625|0.748|6.4e-01|9.4e-02|1.1e+05| 5.569729e+04 -2.593025e+03| 0:0:02| spchol  1  1 
 8|0.668|0.345|2.1e-01|6.3e-02|5.5e+04| 3.140029e+04 -2.180917e+03| 0:0:02| spchol  1  1 
 9|0.887|0.945|2.4e-02|5.3e-03|9.1e+03| 6.529606e+03 -5.220895e+02| 0:0:02| spchol  1  1 
10|0.683|0.498|7.6e-03|7.9e-03|4.8e+03| 3.438389e+03 -3.907537e+02| 0:0:02| spchol  1  1 
11|0.705|0.875|2.2e-03|2.9e-03|2.1e+03| 1.540749e+03 -1.488096e+02| 0:0:02| spchol  1  1 
12|0.908|0.878|2.1e-04|9.3e-04|2.8e+02| 2.022425e+02 -3.750384e+01| 0:0:02| spchol  1  2 
13|0.846|0.441|3.1e-05|5.8e-04|1.2e+02| 8.412026e+01 -2.730962e+01| 0:0:02| spchol  2  2 
14|0.747|0.573|7.5e-06|2.6e-04|4.7e+01| 2.958900e+01 -1.404757e+01| 0:0:02| spchol  2  2 
15|0.899|0.551|8.3e-07|1.2e-04|1.3e+01| 4.731310e+00 -7.271246e+00| 0:0:02| spchol  2  2 
16|0.949|0.453|3.3e-07|6.4e-05|5.0e+00| 2.643713e-01 -4.513663e+00| 0:0:03| spchol  1  2 
17|1.000|0.415|1.6e-07|3.8e-05|2.7e+00|-5.303148e-01 -3.079590e+00| 0:0:03| spchol  2  2 
18|1.000|0.452|5.6e-08|2.1e-05|1.4e+00|-7.825210e-01 -2.136212e+00| 0:0:03| spchol  2  2 
19|1.000|0.429|2.4e-08|1.2e-05|7.7e-01|-8.798498e-01 -1.635203e+00| 0:0:03| spchol  3  3 
20|1.000|0.579|2.0e-08|5.0e-06|3.1e-01|-9.309674e-01 -1.240092e+00| 0:0:03| spchol  3  3 
21|1.000|0.139|1.3e-08|4.3e-06|2.9e-01|-9.219373e-01 -1.201030e+00| 0:0:03| spchol  3  3 
22|1.000|0.677|1.7e-08|1.4e-06|8.9e-02|-9.434949e-01 -1.032198e+00| 0:0:03| spchol  4  4 
23|1.000|0.174|1.0e-08|1.5e-06|7.7e-02|-9.424331e-01 -1.018307e+00| 0:0:03| spchol  7  6 
24|1.000|0.764|9.7e-09|2.2e-06|5.7e-02|-9.271573e-01 -9.735429e-01| 0:0:03| spchol  6  6 
25|1.000|0.910|2.3e-09|4.4e-06|2.5e-02|-9.350976e-01 -9.570464e-01| 0:0:03| spchol 13 10 
26|0.917|0.902|4.2e-09|5.6e-06|2.7e-03|-9.478208e-01 -9.504159e-01| 0:0:03| spchol 10 12 
27|0.988|0.939|5.4e-09|7.0e-07|1.1e-03|-9.487119e-01 -9.498482e-01| 0:0:03| spchol 10 14 
28|0.908|0.955|7.7e-09|2.8e-07|2.1e-04|-9.491479e-01 -9.496233e-01| 0:0:03| spchol 15 10 
29|0.921|0.904|8.0e-09|5.6e-08|1.2e-04|-9.491887e-01 -9.495905e-01| 0:0:03| spchol 13 20 
30|1.000|0.908|2.3e-08|3.0e-08|7.3e-05|-9.492081e-01 -9.495720e-01| 0:0:04| spchol 15 26 
31|1.000|0.791|1.5e-08|1.9e-08|3.3e-05|-9.492259e-01 -9.495558e-01| 0:0:04| spchol 16 14 
32|0.388|0.883|1.1e-08|9.4e-09|2.5e-05|-9.492274e-01 -9.495458e-01| 0:0:04| spchol 
  linsysolve: Schur complement matrix not positive definite
  switch to LU factor. splu 28   4 
33|1.000|0.919|1.7e-08|7.0e-09|9.7e-06|-9.492335e-01 -9.495378e-01| 0:0:04| splu 18 ^24 
34|0.530|0.776|2.9e-08|4.8e-09|6.7e-06|-9.492345e-01 -9.495325e-01| 0:0:04| splu 12 ^20 
35|0.181|0.347|3.0e-08|7.9e-09|6.9e-06|-9.492346e-01 -9.495311e-01| 0:0:04| splu 30 ^13 
  stop: progress in duality gap has deteriorated, 9.3e-06
36|0.375|0.281|3.0e-08|7.9e-09|6.9e-06|-9.492346e-01 -9.495311e-01| 0:0:04|
-------------------------------------------------------------------
 number of iterations   = 36
 primal objective value = -9.49234496e-01
 dual   objective value = -9.49532494e-01
 gap := trace(XZ)       = 6.69e-06
 relative gap           = 2.31e-06
 actual relative gap    = 1.03e-04
 rel. primal infeas (scaled problem)   = 2.89e-08
 rel. dual     "        "       "      = 4.79e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 7.4e+01, 6.0e+04, 7.3e+04
 norm(A), norm(b), norm(C) = 1.5e+02, 7.9e+01, 2.7e+00
 Total CPU time (secs)  = 4.25  
 CPU time per iteration = 0.12  
 termination code       = -8
 DIMACS: 1.0e-07  0.0e+00  6.5e-09  0.0e+00  1.0e-04  2.3e-06
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.0504675
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 48462 variables, 12203 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 12203
 dim. of sdp    var  = 994,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.4e+03|1.8e+01|2.1e+06| 1.234800e+04  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.901|0.884|2.4e+02|2.5e+00|2.8e+05| 5.960596e+03 -1.983579e+02| 0:0:01| spchol  1  1 
 2|0.895|1.000|2.5e+01|2.5e-01|2.6e+04| 1.957945e+03 -2.226071e+02| 0:0:02| spchol  1  1 
 3|0.777|1.000|5.6e+00|1.2e-01|1.0e+04| 8.723853e+02 -2.653127e+02| 0:0:03| spchol  1  1 
 4|0.823|1.000|9.9e-01|3.7e-02|1.9e+03| 2.116954e+02 -1.190572e+02| 0:0:03| spchol  1  1 
 5|0.967|0.736|3.2e-02|1.8e-02|4.7e+02| 2.073923e+01 -5.428687e+01| 0:0:04| spchol  1  1 
 6|1.000|0.975|4.0e-05|4.2e-03|8.3e+01| 5.616973e+00 -8.211012e+00| 0:0:04| spchol  1  1 
 7|1.000|1.000|5.7e-06|1.0e-03|1.4e+01| 5.315810e-01 -2.334196e+00| 0:0:04| spchol  1  1 
 8|0.991|1.000|8.3e-06|3.0e-04|2.2e+00|-8.011932e-01 -1.141812e+00| 0:0:04| spchol  1  1 
 9|1.000|1.000|7.0e-07|3.2e-05|3.5e-01|-9.112423e-01 -1.067374e+00| 0:0:04| spchol  1  1 
10|0.897|0.955|7.2e-08|4.5e-06|4.1e-02|-9.883253e-01 -1.006640e+00| 0:0:05| spchol  2  2 
11|1.000|0.933|1.4e-10|6.0e-07|1.0e-02|-9.972100e-01 -1.003671e+00| 0:0:05| spchol  2  2 
12|0.799|0.949|3.5e-10|5.9e-08|2.5e-03|-9.994548e-01 -1.001474e+00| 0:0:05| spchol  2  2 
13|0.868|0.978|1.2e-09|1.0e-08|6.1e-04|-1.000467e+00 -1.000956e+00| 0:0:05| spchol  2  2 
14|1.000|0.794|2.8e-07|4.3e-09|2.3e-04|-1.000732e+00 -1.000877e+00| 0:0:05| spchol  2  2 
15|1.000|0.861|1.7e-07|7.0e-10|4.6e-05|-1.000793e+00 -1.000823e+00| 0:0:06| spchol  2  2 
16|1.000|0.908|5.2e-08|9.4e-11|8.7e-06|-1.000803e+00 -1.000809e+00| 0:0:06| spchol  2  2 
17|1.000|0.875|1.8e-08|1.7e-11|1.8e-06|-1.000805e+00 -1.000806e+00| 0:0:06| spchol  2  2 
18|1.000|0.831|1.8e-08|4.0e-12|5.0e-07|-1.000805e+00 -1.000806e+00| 0:0:06| spchol  2  2 
19|0.801|0.606|6.8e-09|2.1e-12|3.2e-07|-1.000805e+00 -1.000806e+00| 0:0:06| spchol  2  2 
20|1.000|0.723|8.7e-09|7.5e-13|1.6e-07|-1.000805e+00 -1.000806e+00| 0:0:07| spchol  2  2 
21|0.903|0.763|1.9e-08|2.4e-13|7.5e-08|-1.000806e+00 -1.000806e+00| 0:0:07| spchol  2  2 
22|1.000|0.904|3.6e-08|3.7e-14|2.5e-08|-1.000805e+00 -1.000806e+00| 0:0:07| spchol  2  2 
23|1.000|0.977|1.8e-07|2.1e-15|2.6e-09|-1.000805e+00 -1.000806e+00| 0:0:07|
  stop: relative gap &lt; infeasibility
-------------------------------------------------------------------
 number of iterations   = 23
 primal objective value = -1.00080551e+00
 dual   objective value = -1.00080557e+00
 gap := trace(XZ)       = 7.51e-08
 relative gap           = 2.50e-08
 actual relative gap    = 1.81e-08
 rel. primal infeas (scaled problem)   = 1.86e-08
 rel. dual     "        "       "      = 2.38e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.0e+04, 1.3e+01, 3.3e+01
 norm(A), norm(b), norm(C) = 2.4e+02, 2.4e+00, 1.9e+01
 Total CPU time (secs)  = 7.08  
 CPU time per iteration = 0.31  
 termination code       = -1
 DIMACS: 2.2e-08  0.0e+00  2.3e-12  0.0e+00  1.8e-08  2.5e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 1226 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 49,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|6.4e+01|1.0e+01|8.4e+03|-1.188852e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.848|0.976|9.7e+00|3.5e-01|3.5e+02|-1.203469e+01 -4.803803e+00| 0:0:00| chol  1  1 
 2|0.977|1.000|2.3e-01|1.0e-02|1.3e+01|-1.124931e+00 -5.431846e+00| 0:0:00| chol  1  1 
 3|1.000|0.659|4.3e-15|4.1e-03|4.4e+00|-1.465098e+00 -3.160423e+00| 0:0:00| chol  1  1 
 4|0.290|0.915|1.8e-14|4.4e-04|2.0e+00|-2.341075e+00 -4.006570e+00| 0:0:00| chol  1  1 
 5|0.657|0.673|7.5e-15|1.5e-04|1.0e+00|-3.338005e+00 -4.031937e+00| 0:0:00| chol  1  1 
 6|0.525|0.302|1.2e-12|1.1e-04|8.5e-01|-3.933877e+00 -4.123483e+00| 0:0:00| chol  1  1 
 7|0.065|0.603|1.6e-12|4.2e-05|6.9e-01|-4.246121e+00 -4.535793e+00| 0:0:00| chol  1  1 
 8|0.476|0.428|8.8e-11|2.4e-05|5.0e-01|-4.708374e+00 -4.728565e+00| 0:0:00| chol  1  1 
 9|0.177|0.714|1.5e-10|7.1e-06|4.1e-01|-4.842080e+00 -5.059191e+00| 0:0:00| chol  1  1 
10|0.542|0.328|4.3e-11|4.8e-06|3.2e-01|-5.055525e+00 -5.119748e+00| 0:0:00| chol  1  1 
11|0.102|0.397|2.5e-11|2.9e-06|2.8e-01|-5.182629e+00 -5.226054e+00| 0:0:00| chol  1  1 
12|0.125|0.386|5.0e-10|1.8e-06|2.5e-01|-5.363290e+00 -5.351888e+00| 0:0:00| chol  1  1 
13|0.141|0.373|2.2e-09|1.1e-06|2.4e-01|-5.580334e+00 -5.508391e+00| 0:0:00| chol  1  1 
14|0.108|0.440|4.7e-09|6.4e-07|2.4e-01|-5.875906e+00 -5.764097e+00| 0:0:00| chol  1  1 
15|0.220|0.388|8.0e-09|4.0e-07|2.1e-01|-6.219851e+00 -5.999667e+00| 0:0:00| chol  1  1 
16|0.081|0.785|1.5e-08|8.7e-08|2.9e-01|-6.488982e+00 -6.622155e+00| 0:0:00| chol  1  1 
17|0.611|0.431|3.9e-08|5.0e-08|2.2e-01|-6.679927e+00 -6.712449e+00| 0:0:00| chol  1  1 
18|0.150|0.399|1.3e-09|3.0e-08|2.0e-01|-6.775770e+00 -6.802887e+00| 0:0:00| chol  1  1 
19|0.040|0.601|8.8e-08|1.2e-08|2.3e-01|-6.895470e+00 -7.002984e+00| 0:0:00| chol  1  1 
20|0.381|0.290|1.1e-07|8.8e-09|1.7e-01|-7.177962e+00 -7.075258e+00| 0:0:00| chol  1  1 
21|0.095|0.537|2.5e-07|4.3e-09|2.2e-01|-7.430463e+00 -7.382238e+00| 0:0:00| chol  1  1 
22|0.457|0.339|9.6e-07|2.9e-09|1.8e-01|-7.828648e+00 -7.549935e+00| 0:0:00| chol  1  1 
23|0.347|0.448|1.2e-05|1.7e-09|1.7e-01|-8.217386e+00 -7.865768e+00| 0:0:00| chol  1  1 
24|0.474|0.482|1.0e-04|8.9e-10|1.4e-01|-8.532050e+00 -8.195441e+00| 0:0:00| chol  1  1 
25|0.538|0.558|2.4e-06|4.1e-10|1.1e-01|-8.696540e+00 -8.498331e+00| 0:0:00| chol  1  1 
26|0.540|0.538|9.9e-05|2.0e-10|9.6e-02|-8.770736e+00 -8.672445e+00| 0:0:00| chol  1  1 
27|0.095|0.426|2.0e-05|1.2e-10|1.0e-01|-8.780161e+00 -8.755184e+00| 0:0:00| chol  1  1 
28|0.262|0.342|1.8e-04|8.7e-11|1.0e-01|-8.817749e+00 -8.804518e+00| 0:0:00| chol  1  1 
29|0.428|0.364|1.8e-04|5.8e-11|7.2e-02|-8.938659e+00 -8.859510e+00| 0:0:00| chol  1  1 
30|0.025|0.396|2.1e-04|3.8e-11|9.5e-02|-8.946684e+00 -8.938321e+00| 0:0:00| chol  1  1 
31|0.011|0.310|2.2e-04|3.0e-11|1.3e-01|-8.950766e+00 -8.997578e+00| 0:0:00| chol  1  1 
32|0.013|0.304|2.4e-04|2.6e-11|1.8e-01|-8.955673e+00 -9.053735e+00| 0:0:00| chol  1  1 
33|0.523|0.330|2.2e-04|1.9e-11|1.6e-01|-9.170237e+00 -9.109929e+00| 0:0:00| chol  1  1 
34|0.097|0.349|6.4e-04|1.3e-11|2.2e-01|-9.234660e+00 -9.231813e+00| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 4.2e-03
35|0.275|0.355|6.4e-04|1.3e-11|2.2e-01|-9.234660e+00 -9.231813e+00| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 35
 primal objective value = -8.93865918e+00
 dual   objective value = -8.85951006e+00
 gap := trace(XZ)       = 7.23e-02
 relative gap           = 3.85e-03
 actual relative gap    = -4.21e-03
 rel. primal infeas (scaled problem)   = 1.78e-04
 rel. dual     "        "       "      = 5.76e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.5e+09, 8.9e+00, 3.8e+01
 norm(A), norm(b), norm(C) = 5.9e+00, 2.0e+00, 6.9e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 1.8e-04  0.0e+00  2.0e-10  0.0e+00  -4.2e-03  3.8e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 1226 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 49,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|5.4e+01|1.0e+01|8.4e+03| 1.188852e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.886|0.816|6.1e+00|2.0e+00|1.6e+03| 1.438406e+01 -1.626010e+00| 0:0:00| chol  1  1 
 2|1.000|0.886|8.9e-16|2.3e-01|2.7e+02| 1.905992e+01  3.640839e-01| 0:0:00| chol  1  1 
 3|0.745|0.936|5.2e-15|1.6e-02|2.7e+01| 7.712477e+00  1.433634e-01| 0:0:00| chol  1  1 
 4|0.776|0.649|1.1e-16|5.6e-03|1.1e+01| 2.363225e+00  1.119976e-01| 0:0:00| chol  1  1 
 5|1.000|0.911|5.0e-15|5.1e-04|1.7e+00| 7.944609e-01  4.167286e-02| 0:0:00| chol  1  1 
 6|0.931|0.628|1.4e-14|1.9e-04|5.8e-01| 1.351596e-01  3.611534e-02| 0:0:00| chol  1  1 
 7|1.000|0.919|1.1e-14|1.5e-05|1.3e-01| 8.471132e-02  1.168057e-02| 0:0:00| chol  1  1 
 8|0.970|0.687|1.8e-14|4.9e-06|2.5e-02| 1.973246e-02  1.390040e-02| 0:0:00| chol  1  1 
 9|0.082|0.910|4.8e-15|4.5e-07|1.2e-02| 1.225502e-02  2.677866e-03| 0:0:00| chol  1  1 
10|0.987|0.875|1.8e-14|5.8e-08|2.6e-03| 6.176104e-03  4.350834e-03| 0:0:00| chol  1  1 
11|0.901|0.383|1.1e-15|3.6e-08|1.0e-03| 4.644325e-03  4.367893e-03| 0:0:00| chol  1  1 
12|0.056|0.090|6.0e-14|3.3e-08|9.1e-04| 2.339719e-03  4.207692e-03| 0:0:00| chol  1  1 
13|0.037|0.910|1.5e-14|3.1e-09|3.3e-03| 4.484780e-03  1.215460e-03| 0:0:00| chol  1  1 
14|0.655|0.940|1.4e-12|2.8e-10|2.0e-03| 2.530788e-03  6.151214e-04| 0:0:00| chol  1  1 
15|1.000|0.817|3.9e-12|9.4e-11|6.4e-04| 1.830782e-03  1.332260e-03| 0:0:00| chol  1  1 
16|0.984|0.984|4.2e-12|2.7e-11|3.0e-05| 1.380880e-03  1.373287e-03| 0:0:00| chol  1  1 
17|0.998|0.989|1.8e-13|4.2e-13|1.0e-06| 1.372433e-03  1.371743e-03| 0:0:00| chol  1  1 
18|0.994|0.989|1.4e-12|8.0e-15|2.9e-08| 1.371764e-03  1.371742e-03| 0:0:00| chol  1  1 
19|0.991|0.989|1.2e-13|1.7e-16|5.4e-10| 1.371743e-03  1.371742e-03| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value =  1.37174252e-03
 dual   objective value =  1.37174210e-03
 gap := trace(XZ)       = 5.36e-10
 relative gap           = 5.35e-10
 actual relative gap    = 4.15e-10
 rel. primal infeas (scaled problem)   = 1.18e-13
 rel. dual     "        "       "      = 1.71e-16
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+05, 1.4e-03, 5.9e+00
 norm(A), norm(b), norm(C) = 5.9e+00, 2.0e+00, 6.9e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 1.2e-13  0.0e+00  5.9e-16  0.0e+00  4.2e-10  5.3e-10
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.00137174
 
    0.0014    0.0182    0.0906    0.2536    0.5267    0.9203    1.4408    2.0921    2.8769    3.7972    4.8546    6.0502    7.3849    8.8595

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (49x49 matrix)
 
 
Calling SDPT3 4.0: 34302 variables, 15974 equality constraints
------------------------------------------------------------

 num. of constraints = 15974
 dim. of sdp    var  = 1386,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.5e+03|1.4e+02|1.6e+06| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.618|0.023|9.7e+02|1.3e+02|3.4e+06| 6.588622e+03 -3.580785e+00| 0:0:02| spchol  1  1 
 2|0.096|0.253|8.7e+02|1.0e+02|2.6e+06| 7.621775e+03  3.788621e+00| 0:0:03| spchol  1  1 
 3|1.000|0.336|1.8e-05|6.6e+01|3.1e+06| 2.861462e+04  3.141136e+00| 0:0:04| spchol  1  1 
 4|1.000|0.969|1.8e-05|2.1e+00|1.2e+05| 2.742798e+04  1.409484e+00| 0:0:04| spchol  1  1 
 5|1.000|0.966|3.6e-07|8.9e-02|1.5e+04| 1.247261e+04  1.371649e+00| 0:0:04| spchol  1  1 
 6|0.995|0.827|8.2e-07|2.3e-02|9.4e+02| 8.853253e+02  1.505641e+00| 0:0:05| spchol  1  1 
 7|1.000|0.159|4.2e-07|2.0e-02|3.6e+02| 3.440270e+02  1.907360e+00| 0:0:05| spchol  1  1 
 8|1.000|0.943|4.4e-08|1.9e-03|8.7e+01| 9.099535e+01  4.398445e+00| 0:0:05| spchol  1  1 
 9|0.940|0.824|5.1e-09|4.1e-04|1.3e+01| 1.777003e+01  5.227724e+00| 0:0:05| spchol  1  1 
10|1.000|0.489|3.5e-09|2.1e-04|2.6e+00| 8.082599e+00  5.442023e+00| 0:0:06| spchol  1  1 
11|1.000|0.474|2.5e-09|1.1e-04|8.2e-01| 6.402277e+00  5.580668e+00| 0:0:06| spchol  1  1 
12|1.000|0.717|1.1e-09|3.2e-05|1.8e-01| 5.886347e+00  5.704431e+00| 0:0:06| spchol  1  1 
13|1.000|0.597|5.7e-10|1.3e-05|4.4e-02| 5.781205e+00  5.737146e+00| 0:0:07| spchol  2  2 
14|1.000|0.721|4.2e-09|5.8e-06|1.4e-02| 5.768365e+00  5.754146e+00| 0:0:07| spchol  2  2 
15|0.742|0.666|2.3e-09|2.3e-06|6.7e-03| 5.765561e+00  5.758906e+00| 0:0:07| spchol  2  2 
16|1.000|0.837|2.5e-10|1.1e-06|5.4e-03| 5.766068e+00  5.760690e+00| 0:0:08| spchol  2  2 
17|1.000|0.867|3.5e-10|8.0e-07|2.3e-03| 5.763631e+00  5.761299e+00| 0:0:08| spchol  2  2 
18|1.000|0.885|1.2e-10|3.6e-07|1.2e-03| 5.762744e+00  5.761500e+00| 0:0:08| spchol  2  2 
19|1.000|0.889|9.2e-11|1.9e-07|5.7e-04| 5.762179e+00  5.761610e+00| 0:0:09| spchol  2  2 
20|1.000|0.907|1.2e-10|8.5e-08|2.3e-04| 5.761902e+00  5.761670e+00| 0:0:09| spchol  2  3 
21|1.000|0.917|2.9e-10|3.4e-08|8.9e-05| 5.761789e+00  5.761700e+00| 0:0:09| spchol  3  3 
22|1.000|0.855|5.4e-10|1.4e-08|6.6e-05| 5.761774e+00  5.761708e+00| 0:0:10| spchol  3  3 
23|1.000|0.869|1.4e-09|1.0e-08|3.0e-05| 5.761746e+00  5.761715e+00| 0:0:10| spchol  2  3 
24|1.000|0.899|1.6e-09|4.5e-09|1.4e-05| 5.761734e+00  5.761720e+00| 0:0:10| spchol  3  4 
25|1.000|0.914|3.5e-09|2.0e-09|5.2e-06| 5.761728e+00  5.761722e+00| 0:0:11| spchol  4  4 
26|1.000|0.921|8.6e-09|8.0e-10|1.9e-06| 5.761725e+00  5.761724e+00| 0:0:11| spchol  4  4 
27|1.000|0.915|1.2e-08|4.2e-10|8.2e-07| 5.761725e+00  5.761724e+00| 0:0:11| spchol  6  6 
28|1.000|0.932|2.2e-08|4.6e-10|2.6e-07| 5.761724e+00  5.761724e+00| 0:0:12| spchol  6  6 
29|1.000|0.953|1.9e-08|6.5e-10|6.6e-08| 5.761724e+00  5.761724e+00| 0:0:12| spchol  7  7 
30|1.000|0.964|8.2e-09|3.1e-10|1.6e-08| 5.761724e+00  5.761724e+00| 0:0:12|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 30
 primal objective value =  5.76172435e+00
 dual   objective value =  5.76172435e+00
 gap := trace(XZ)       = 1.59e-08
 relative gap           = 1.27e-09
 actual relative gap    = -3.39e-10
 rel. primal infeas (scaled problem)   = 8.22e-09
 rel. dual     "        "       "      = 3.07e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.5e+01, 4.2e+00, 5.7e+00
 norm(A), norm(b), norm(C) = 1.4e+02, 1.2e+01, 2.7e+00
 Total CPU time (secs)  = 12.24  
 CPU time per iteration = 0.41  
 termination code       =  0
 DIMACS: 4.4e-08  0.0e+00  4.2e-10  0.0e+00  -3.4e-10  1.3e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0837058
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0837</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 1226 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 49,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|6.4e+01|1.0e+01|8.4e+03|-1.188852e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.848|0.976|9.7e+00|3.5e-01|3.5e+02|-1.203469e+01 -4.803803e+00| 0:0:00| chol  1  1 
 2|0.977|1.000|2.3e-01|1.0e-02|1.3e+01|-1.124931e+00 -5.431846e+00| 0:0:00| chol  1  1 
 3|1.000|0.659|4.3e-15|4.1e-03|4.4e+00|-1.465098e+00 -3.160423e+00| 0:0:00| chol  1  1 
 4|0.290|0.915|1.8e-14|4.4e-04|2.0e+00|-2.341075e+00 -4.006570e+00| 0:0:00| chol  1  1 
 5|0.657|0.673|7.5e-15|1.5e-04|1.0e+00|-3.338005e+00 -4.031937e+00| 0:0:00| chol  1  1 
 6|0.525|0.302|1.2e-12|1.1e-04|8.5e-01|-3.933877e+00 -4.123483e+00| 0:0:00| chol  1  1 
 7|0.065|0.603|1.6e-12|4.2e-05|6.9e-01|-4.246121e+00 -4.535793e+00| 0:0:00| chol  1  1 
 8|0.476|0.428|8.8e-11|2.4e-05|5.0e-01|-4.708374e+00 -4.728565e+00| 0:0:00| chol  1  1 
 9|0.177|0.714|1.5e-10|7.1e-06|4.1e-01|-4.842080e+00 -5.059191e+00| 0:0:00| chol  1  1 
10|0.542|0.328|4.3e-11|4.8e-06|3.2e-01|-5.055525e+00 -5.119748e+00| 0:0:00| chol  1  1 
11|0.102|0.397|2.5e-11|2.9e-06|2.8e-01|-5.182629e+00 -5.226054e+00| 0:0:00| chol  1  1 
12|0.125|0.386|5.0e-10|1.8e-06|2.5e-01|-5.363290e+00 -5.351888e+00| 0:0:00| chol  1  1 
13|0.141|0.373|2.2e-09|1.1e-06|2.4e-01|-5.580334e+00 -5.508391e+00| 0:0:00| chol  1  1 
14|0.108|0.440|4.7e-09|6.4e-07|2.4e-01|-5.875906e+00 -5.764097e+00| 0:0:00| chol  1  1 
15|0.220|0.388|8.0e-09|4.0e-07|2.1e-01|-6.219851e+00 -5.999667e+00| 0:0:00| chol  1  1 
16|0.081|0.785|1.5e-08|8.7e-08|2.9e-01|-6.488982e+00 -6.622155e+00| 0:0:00| chol  1  1 
17|0.611|0.431|3.9e-08|5.0e-08|2.2e-01|-6.679927e+00 -6.712449e+00| 0:0:00| chol  1  1 
18|0.150|0.399|1.3e-09|3.0e-08|2.0e-01|-6.775770e+00 -6.802887e+00| 0:0:00| chol  1  1 
19|0.040|0.601|8.8e-08|1.2e-08|2.3e-01|-6.895470e+00 -7.002984e+00| 0:0:00| chol  1  1 
20|0.381|0.290|1.1e-07|8.8e-09|1.7e-01|-7.177962e+00 -7.075258e+00| 0:0:00| chol  1  1 
21|0.095|0.537|2.5e-07|4.3e-09|2.2e-01|-7.430463e+00 -7.382238e+00| 0:0:00| chol  1  1 
22|0.457|0.339|9.6e-07|2.9e-09|1.8e-01|-7.828648e+00 -7.549935e+00| 0:0:00| chol  1  1 
23|0.347|0.448|1.2e-05|1.7e-09|1.7e-01|-8.217386e+00 -7.865768e+00| 0:0:00| chol  1  1 
24|0.474|0.482|1.0e-04|8.9e-10|1.4e-01|-8.532050e+00 -8.195441e+00| 0:0:00| chol  1  1 
25|0.538|0.558|2.4e-06|4.1e-10|1.1e-01|-8.696540e+00 -8.498331e+00| 0:0:00| chol  1  1 
26|0.540|0.538|9.9e-05|2.0e-10|9.6e-02|-8.770736e+00 -8.672445e+00| 0:0:00| chol  1  1 
27|0.095|0.426|2.0e-05|1.2e-10|1.0e-01|-8.780161e+00 -8.755184e+00| 0:0:00| chol  1  1 
28|0.262|0.342|1.8e-04|8.7e-11|1.0e-01|-8.817749e+00 -8.804518e+00| 0:0:00| chol  1  1 
29|0.428|0.364|1.8e-04|5.8e-11|7.2e-02|-8.938659e+00 -8.859510e+00| 0:0:00| chol  1  1 
30|0.025|0.396|2.1e-04|3.8e-11|9.5e-02|-8.946684e+00 -8.938321e+00| 0:0:00| chol  1  1 
31|0.011|0.310|2.2e-04|3.0e-11|1.3e-01|-8.950766e+00 -8.997578e+00| 0:0:00| chol  1  1 
32|0.013|0.304|2.4e-04|2.6e-11|1.8e-01|-8.955673e+00 -9.053735e+00| 0:0:00| chol  1  1 
33|0.523|0.330|2.2e-04|1.9e-11|1.6e-01|-9.170237e+00 -9.109929e+00| 0:0:00| chol  1  1 
34|0.097|0.349|6.4e-04|1.3e-11|2.2e-01|-9.234660e+00 -9.231813e+00| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 4.2e-03
35|0.275|0.355|6.4e-04|1.3e-11|2.2e-01|-9.234660e+00 -9.231813e+00| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 35
 primal objective value = -8.93865918e+00
 dual   objective value = -8.85951006e+00
 gap := trace(XZ)       = 7.23e-02
 relative gap           = 3.85e-03
 actual relative gap    = -4.21e-03
 rel. primal infeas (scaled problem)   = 1.78e-04
 rel. dual     "        "       "      = 5.76e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.5e+09, 8.9e+00, 3.8e+01
 norm(A), norm(b), norm(C) = 5.9e+00, 2.0e+00, 6.9e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 1.8e-04  0.0e+00  2.0e-10  0.0e+00  -4.2e-03  3.8e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 1226 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 49,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|5.4e+01|1.0e+01|8.4e+03| 1.188852e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.886|0.816|6.1e+00|2.0e+00|1.6e+03| 1.438406e+01 -1.626010e+00| 0:0:00| chol  1  1 
 2|1.000|0.886|8.9e-16|2.3e-01|2.7e+02| 1.905992e+01  3.640839e-01| 0:0:00| chol  1  1 
 3|0.745|0.936|5.2e-15|1.6e-02|2.7e+01| 7.712477e+00  1.433634e-01| 0:0:00| chol  1  1 
 4|0.776|0.649|1.1e-16|5.6e-03|1.1e+01| 2.363225e+00  1.119976e-01| 0:0:00| chol  1  1 
 5|1.000|0.911|5.0e-15|5.1e-04|1.7e+00| 7.944609e-01  4.167286e-02| 0:0:00| chol  1  1 
 6|0.931|0.628|1.4e-14|1.9e-04|5.8e-01| 1.351596e-01  3.611534e-02| 0:0:00| chol  1  1 
 7|1.000|0.919|1.1e-14|1.5e-05|1.3e-01| 8.471132e-02  1.168057e-02| 0:0:00| chol  1  1 
 8|0.970|0.687|1.8e-14|4.9e-06|2.5e-02| 1.973246e-02  1.390040e-02| 0:0:00| chol  1  1 
 9|0.082|0.910|4.8e-15|4.5e-07|1.2e-02| 1.225502e-02  2.677866e-03| 0:0:00| chol  1  1 
10|0.987|0.875|1.8e-14|5.8e-08|2.6e-03| 6.176104e-03  4.350834e-03| 0:0:00| chol  1  1 
11|0.901|0.383|1.1e-15|3.6e-08|1.0e-03| 4.644325e-03  4.367893e-03| 0:0:00| chol  1  1 
12|0.056|0.090|6.0e-14|3.3e-08|9.1e-04| 2.339719e-03  4.207692e-03| 0:0:00| chol  1  1 
13|0.037|0.910|1.5e-14|3.1e-09|3.3e-03| 4.484780e-03  1.215460e-03| 0:0:00| chol  1  1 
14|0.655|0.940|1.4e-12|2.8e-10|2.0e-03| 2.530788e-03  6.151214e-04| 0:0:00| chol  1  1 
15|1.000|0.817|3.9e-12|9.4e-11|6.4e-04| 1.830782e-03  1.332260e-03| 0:0:00| chol  1  1 
16|0.984|0.984|4.2e-12|2.7e-11|3.0e-05| 1.380880e-03  1.373287e-03| 0:0:00| chol  1  1 
17|0.998|0.989|1.8e-13|4.2e-13|1.0e-06| 1.372433e-03  1.371743e-03| 0:0:00| chol  1  1 
18|0.994|0.989|1.4e-12|8.0e-15|2.9e-08| 1.371764e-03  1.371742e-03| 0:0:00| chol  1  1 
19|0.991|0.989|1.2e-13|1.7e-16|5.4e-10| 1.371743e-03  1.371742e-03| 0:0:00|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value =  1.37174252e-03
 dual   objective value =  1.37174210e-03
 gap := trace(XZ)       = 5.36e-10
 relative gap           = 5.35e-10
 actual relative gap    = 4.15e-10
 rel. primal infeas (scaled problem)   = 1.18e-13
 rel. dual     "        "       "      = 1.71e-16
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+05, 1.4e-03, 5.9e+00
 norm(A), norm(b), norm(C) = 5.9e+00, 2.0e+00, 6.9e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 1.2e-13  0.0e+00  5.9e-16  0.0e+00  4.2e-10  5.3e-10
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.00137174
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>8.8595</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.0014</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0014    0.0182    0.0906    0.2536    0.5267    0.9203    1.4408    2.0921    2.8769    3.7972    4.8546    6.0502    7.3849    8.8595

 
Calling SDPT3 4.0: 31900 variables, 15948 equality constraints
------------------------------------------------------------

 num. of constraints = 15948
 dim. of sdp    var  = 1288,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.9e+03|1.6e+01|1.3e+06|-5.829155e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.830|1.000|3.2e+02|3.0e-01|2.6e+05| 2.145337e+01 -1.123972e+03| 0:0:00| spchol  1  1 
 2|0.920|1.000|2.6e+01|9.0e-02|2.2e+04| 6.429085e-01 -1.121612e+03| 0:0:00| spchol  1  1 
 3|0.806|1.000|5.0e+00|9.0e-03|8.0e+03|-1.462607e+00 -1.647910e+03| 0:0:00| spchol  1  1 
 4|0.647|1.000|1.8e+00|9.0e-04|4.2e+03|-1.086409e+00 -1.434430e+03| 0:0:00| spchol  1  1 
 5|1.000|0.549|1.1e-08|4.6e-04|9.1e+02|-1.701029e+00 -9.149756e+02| 0:0:01| spchol  1  1 
 6|1.000|0.904|3.2e-08|5.2e-05|1.2e+02|-3.305668e+00 -1.191732e+02| 0:0:01| spchol  1  1 
 7|0.970|0.945|1.3e-08|3.7e-06|2.3e+01|-5.177615e+00 -2.819040e+01| 0:0:01| spchol  1  1 
 8|0.969|1.000|8.7e-09|9.3e-08|5.7e+00|-5.538369e+00 -1.119916e+01| 0:0:01| spchol  1  1 
 9|1.000|0.946|4.1e-09|1.5e-08|8.0e-01|-5.688394e+00 -6.483967e+00| 0:0:01| spchol  1  1 
10|0.990|1.000|4.1e-11|1.7e-09|1.3e-01|-5.719675e+00 -5.852606e+00| 0:0:01| spchol  1  1 
11|1.000|0.966|5.8e-14|1.5e-10|2.9e-02|-5.727704e+00 -5.757138e+00| 0:0:01| spchol  1  1 
12|0.572|0.554|1.5e-14|7.5e-11|2.0e-02|-5.729113e+00 -5.749483e+00| 0:0:01| spchol  1  1 
13|0.906|1.000|1.1e-13|1.9e-12|1.6e-02|-5.730107e+00 -5.745663e+00| 0:0:01| spchol  1  1 
14|1.000|1.000|4.1e-14|1.1e-12|8.7e-03|-5.731099e+00 -5.739801e+00| 0:0:01| spchol  1  1 
15|1.000|0.865|4.4e-14|1.2e-12|4.5e-03|-5.731970e+00 -5.736507e+00| 0:0:01| spchol  1  1 
16|1.000|1.000|8.0e-14|1.0e-12|2.7e-03|-5.732303e+00 -5.734958e+00| 0:0:02| spchol  1  1 
17|1.000|1.000|2.3e-14|1.0e-12|1.4e-03|-5.732634e+00 -5.734048e+00| 0:0:02| spchol  1  1 
18|1.000|1.000|6.6e-14|1.0e-12|7.2e-04|-5.732820e+00 -5.733536e+00| 0:0:02| spchol  1  1 
19|1.000|1.000|6.7e-14|1.0e-12|2.9e-04|-5.732976e+00 -5.733265e+00| 0:0:02| spchol  1  1 
20|0.994|1.000|2.9e-14|1.0e-12|1.3e-04|-5.733041e+00 -5.733170e+00| 0:0:02| spchol  1  1 
21|1.000|1.000|1.2e-13|1.0e-12|5.2e-05|-5.733079e+00 -5.733131e+00| 0:0:02| spchol  1  1 
22|1.000|1.000|6.5e-14|1.0e-12|1.7e-05|-5.733098e+00 -5.733115e+00| 0:0:02| spchol  1  1 
23|1.000|1.000|3.5e-13|1.0e-12|3.4e-06|-5.733106e+00 -5.733109e+00| 0:0:02| spchol  1  1 
24|1.000|1.000|1.4e-13|1.0e-12|3.4e-07|-5.733108e+00 -5.733108e+00| 0:0:02| spchol  1  1 
25|1.000|1.000|4.1e-13|1.0e-12|9.2e-09|-5.733108e+00 -5.733108e+00| 0:0:02|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 25
 primal objective value = -5.73310811e+00
 dual   objective value = -5.73310811e+00
 gap := trace(XZ)       = 9.24e-09
 relative gap           = 7.41e-10
 actual relative gap    = 7.36e-10
 rel. primal infeas (scaled problem)   = 4.06e-13
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 6.1e+00, 1.5e+01, 2.2e+01
 norm(A), norm(b), norm(C) = 1.3e+02, 2.4e+00, 2.3e+01
 Total CPU time (secs)  = 2.46  
 CPU time per iteration = 0.10  
 termination code       =  0
 DIMACS: 4.9e-13  0.0e+00  6.3e-12  0.0e+00  7.4e-10  7.4e-10
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0550895
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0551</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 60076 variables, 9800 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 9800
 dim. of sdp    var  = 1288,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.8e+03|1.8e+02|4.9e+07| 1.000000e+01  0.000000e+00| 0:0:00| spchol  1  1 
 1|0.636|0.018|1.0e+03|1.8e+02|4.1e+07| 1.333840e+04 -4.599166e+01| 0:0:02| spchol  1  1 
 2|0.545|0.407|4.7e+02|1.1e+02|3.1e+07| 9.129057e+04 -1.676569e+03| 0:0:05| spchol  1  1 
 3|0.758|0.830|1.1e+02|1.8e+01|6.4e+06| 1.135756e+05 -2.862454e+03| 0:0:07| spchol  1  1 
 4|0.843|0.749|1.8e+01|4.6e+00|1.8e+06| 1.353899e+05 -3.852021e+03| 0:0:07| spchol  1  1 
 5|0.536|0.661|8.2e+00|1.6e+00|9.5e+05| 1.383945e+05 -4.746895e+03| 0:0:07| spchol  1  1 
 6|0.577|0.734|3.5e+00|4.3e-01|5.1e+05| 1.361797e+05 -5.160696e+03| 0:0:08| spchol  1  1 
 7|0.678|0.766|1.1e+00|1.1e-01|2.4e+05| 1.054153e+05 -4.333887e+03| 0:0:08| spchol  1  1 
 8|0.710|0.393|3.2e-01|6.6e-02|1.1e+05| 6.225183e+04 -3.577254e+03| 0:0:08| spchol  1  1 
 9|0.883|0.949|3.8e-02|5.2e-03|2.0e+04| 1.468570e+04 -9.174474e+02| 0:0:08| spchol  1  1 
10|0.695|0.335|1.2e-02|1.1e-02|1.0e+04| 7.631403e+03 -7.636080e+02| 0:0:09| spchol  1  1 
11|0.598|0.898|4.6e-03|3.9e-03|6.2e+03| 4.498751e+03 -3.239816e+02| 0:0:09| spchol  1  1 
12|0.914|0.927|4.0e-04|1.4e-03|7.4e+02| 5.487040e+02 -6.652244e+01| 0:0:09| spchol  1  1 
13|0.726|0.633|1.1e-04|6.5e-04|3.9e+02| 2.858841e+02 -4.630813e+01| 0:0:10| spchol  1  2 
14|0.838|0.521|1.7e-05|3.5e-04|1.1e+02| 7.357894e+01 -2.664301e+01| 0:0:10| spchol  2  2 
15|0.966|0.528|1.3e-06|1.7e-04|2.7e+01| 1.105599e+01 -1.422379e+01| 0:0:10| spchol  2  2 
16|0.996|0.547|8.3e-07|7.6e-05|9.5e+00| 1.550117e+00 -7.228964e+00| 0:0:10| spchol  2  2 
17|0.993|0.454|2.3e-07|4.2e-05|4.6e+00|-6.303888e-02 -4.469346e+00| 0:0:11| spchol  2  2 
18|1.000|0.472|8.6e-08|2.2e-05|2.3e+00|-6.379728e-01 -2.842116e+00| 0:0:11| spchol  3  3 
19|1.000|0.399|3.8e-08|1.3e-05|1.3e+00|-8.055432e-01 -2.101844e+00| 0:0:11| spchol  3  3 
20|1.000|0.617|2.6e-08|5.1e-06|4.9e-01|-9.168256e-01 -1.396034e+00| 0:0:12| spchol  3  3 
21|1.000|0.094|2.9e-08|4.6e-06|5.2e-01|-8.740811e-01 -1.356854e+00| 0:0:12| spchol  3  3 
22|1.000|0.724|1.7e-08|1.3e-06|1.3e-01|-9.372502e-01 -1.066078e+00| 0:0:12| spchol  3  3 
23|1.000|0.209|1.1e-08|1.0e-06|1.1e-01|-9.372746e-01 -1.042995e+00| 0:0:12| spchol  4  4 
24|1.000|0.628|1.2e-08|1.3e-06|3.8e-02|-9.464591e-01 -9.862738e-01| 0:0:13| spchol  8 11 
25|1.000|0.282|8.5e-09|1.3e-06|5.8e-02|-9.319780e-01 -9.798962e-01| 0:0:13| spchol  7  7 
26|1.000|0.854|2.1e-09|4.0e-06|2.7e-02|-9.358988e-01 -9.591373e-01| 0:0:13| spchol 11 10 
27|0.923|0.912|2.2e-09|4.6e-06|2.7e-03|-9.479524e-01 -9.504523e-01| 0:0:14| spchol 11 11 
28|0.967|0.943|2.6e-09|5.2e-07|9.7e-04|-9.487398e-01 -9.497475e-01| 0:0:14| spchol 10 13 
29|1.000|0.949|4.0e-09|1.9e-07|2.6e-04|-9.491160e-01 -9.495834e-01| 0:0:14| spchol 14 15 
30|0.974|0.892|3.1e-09|5.1e-08|1.1e-04|-9.491853e-01 -9.495371e-01| 0:0:15| spchol 21 26 
31|1.000|0.903|3.8e-09|2.1e-08|7.8e-05|-9.491984e-01 -9.495225e-01| 0:0:15| spchol 
  linsysolve: Schur complement matrix not positive definite
  switch to LU factor. splu 30   3 
32|1.000|0.879|4.2e-09|1.5e-08|3.3e-05|-9.492192e-01 -9.495087e-01| 0:0:15| splu 30   3 
33|0.370|0.885|4.2e-09|6.6e-09|2.5e-05|-9.492211e-01 -9.495023e-01| 0:0:16| splu 12  30 
34|0.066|0.072|6.8e-09|5.3e-09|2.4e-05|-9.492214e-01 -9.495020e-01| 0:0:16| splu 30  30 
35|1.000|0.727|1.3e-08|4.9e-09|1.2e-05|-9.492273e-01 -9.494982e-01| 0:0:17| splu 14  30 
36|0.044|0.042|1.3e-08|4.3e-09|1.2e-05|-9.492274e-01 -9.494979e-01| 0:0:17| splu 12  30 
37|0.179|0.876|1.3e-08|3.9e-09|1.1e-05|-9.492274e-01 -9.494951e-01| 0:0:18|
  stop: progress is too slow
  stop: progress is bad
  stop: progress is bad*
-------------------------------------------------------------------
 number of iterations   = 37
 primal objective value = -9.49227381e-01
 dual   objective value = -9.49495127e-01
 gap := trace(XZ)       = 1.07e-05
 relative gap           = 3.68e-06
 actual relative gap    = 9.24e-05
 rel. primal infeas (scaled problem)   = 1.32e-08
 rel. dual     "        "       "      = 3.85e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 8.3e+01, 7.5e+04, 9.3e+04
 norm(A), norm(b), norm(C) = 2.0e+02, 8.9e+01, 2.7e+00
 Total CPU time (secs)  = 17.60  
 CPU time per iteration = 0.48  
 termination code       = -5
 DIMACS: 5.2e-08  0.0e+00  5.3e-09  0.0e+00  9.2e-05  3.7e-06
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.0505049
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 82497 variables, 20738 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 20738
 dim. of sdp    var  = 1296,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.9e+03|2.1e+01|4.0e+06| 1.843200e+04  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.904|0.878|3.8e+02|3.0e+00|5.6e+05| 9.474009e+03 -2.546286e+02| 0:0:03| spchol  1  1 
 2|0.890|1.000|4.1e+01|2.5e-01|4.6e+04| 3.294789e+03 -2.888803e+02| 0:0:06| spchol  1  1 
 3|0.707|1.000|1.2e+01|1.3e-01|1.9e+04| 1.565469e+03 -3.509290e+02| 0:0:08| spchol  1  1 
 4|0.673|1.000|3.9e+00|6.3e-02|6.0e+03| 6.293787e+02 -2.359009e+02| 0:0:09| spchol  1  1 
 5|0.981|1.000|7.6e-02|1.9e-02|9.0e+02| 5.445679e+01 -8.996749e+01| 0:0:09| spchol  1  1 
 6|1.000|0.968|1.4e-04|6.8e-03|1.8e+02| 8.784989e+00 -1.458539e+01| 0:0:10| spchol  1  1 
 7|1.000|1.000|4.3e-06|1.7e-03|4.0e+01| 3.330018e+00 -5.945994e+00| 0:0:10| spchol  1  1 
 8|0.943|0.981|2.2e-05|5.3e-04|6.0e+00|-5.045350e-01 -1.300855e+00| 0:0:11| spchol  1  1 
 9|1.000|1.000|9.6e-07|1.5e-04|1.6e+00|-7.574680e-01 -1.229955e+00| 0:0:11| spchol  1  1 
10|0.912|0.946|8.5e-08|2.3e-05|1.9e-01|-9.696341e-01 -1.019098e+00| 0:0:11| spchol  1  1 
11|1.000|0.940|3.8e-09|2.8e-06|4.0e-02|-9.896790e-01 -1.009909e+00| 0:0:12| spchol  1  1 
12|0.791|0.935|7.7e-09|3.3e-07|9.3e-03|-9.966054e-01 -1.003133e+00| 0:0:12| spchol  2  2 
13|0.729|0.964|2.2e-09|5.7e-08|2.9e-03|-9.991670e-01 -1.001418e+00| 0:0:13| spchol  2  2 
14|0.549|1.000|1.5e-09|1.4e-08|1.3e-03|-9.999065e-01 -1.001027e+00| 0:0:13| spchol  2  2 
15|0.892|0.954|3.5e-07|4.9e-09|1.9e-04|-1.000708e+00 -1.000839e+00| 0:0:14| spchol  2  2 
16|0.847|0.703|1.6e-07|1.9e-09|9.6e-05|-1.000770e+00 -1.000828e+00| 0:0:14| spchol  2  2 
17|0.991|0.897|8.3e-08|2.7e-10|2.2e-05|-1.000798e+00 -1.000813e+00| 0:0:15| spchol  3  3 
18|1.000|0.889|3.9e-08|4.2e-11|4.3e-06|-1.000804e+00 -1.000807e+00| 0:0:15| spchol  2  2 
19|1.000|0.854|1.1e-07|8.4e-12|1.0e-06|-1.000805e+00 -1.000806e+00| 0:0:16| spchol  2  3 
20|0.959|0.855|4.1e-08|1.8e-12|3.5e-07|-1.000805e+00 -1.000806e+00| 0:0:16| spchol  3  3 
21|1.000|0.806|7.9e-08|4.7e-13|1.1e-07|-1.000805e+00 -1.000806e+00| 0:0:17| spchol  3  3 
22|0.831|0.737|6.1e-08|1.7e-13|5.2e-08|-1.000806e+00 -1.000806e+00| 0:0:17| spchol  3  4 
23|0.786|0.632|2.3e-07|8.0e-14|3.0e-08|-1.000806e+00 -1.000806e+00| 0:0:17|
  stop: relative gap &lt; infeasibility
-------------------------------------------------------------------
 number of iterations   = 23
 primal objective value = -1.00080557e+00
 dual   objective value = -1.00080558e+00
 gap := trace(XZ)       = 5.21e-08
 relative gap           = 1.73e-08
 actual relative gap    = 2.21e-09
 rel. primal infeas (scaled problem)   = 6.12e-08
 rel. dual     "        "       "      = 1.68e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 8.5e+03, 1.4e+01, 3.7e+01
 norm(A), norm(b), norm(C) = 3.2e+02, 2.4e+00, 2.1e+01
 Total CPU time (secs)  = 17.49  
 CPU time per iteration = 0.76  
 termination code       = -1
 DIMACS: 7.4e-08  0.0e+00  1.8e-12  0.0e+00  2.2e-09  1.7e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 2081 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 64,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|8.7e+01|1.1e+01|1.3e+04|-1.655416e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.850|0.976|1.3e+01|3.6e-01|5.3e+02|-1.830694e+01 -4.644162e+00| 0:0:00| chol  1  1 
 2|0.964|1.000|4.7e-01|1.0e-02|1.9e+01|-1.459512e+00 -5.426537e+00| 0:0:00| chol  1  1 
 3|1.000|0.645|1.0e-14|4.2e-03|5.8e+00|-1.617437e+00 -3.573323e+00| 0:0:00| chol  1  1 
 4|0.225|0.891|2.9e-14|5.5e-04|2.7e+00|-2.291638e+00 -4.400486e+00| 0:0:00| chol  1  1 
 5|0.519|0.653|2.6e-14|2.0e-04|1.7e+00|-3.464441e+00 -4.595317e+00| 0:0:00| chol  1  1 
 6|0.526|0.387|1.1e-12|1.2e-04|1.3e+00|-4.398348e+00 -4.775448e+00| 0:0:00| chol  1  1 
 7|0.103|0.754|5.0e-13|3.1e-05|9.3e-01|-4.685244e+00 -5.304039e+00| 0:0:00| chol  1  1 
 8|0.596|0.396|1.6e-12|1.9e-05|6.5e-01|-5.167965e+00 -5.398465e+00| 0:0:00| chol  1  1 
 9|0.158|0.384|6.3e-11|1.2e-05|5.5e-01|-5.357076e+00 -5.519820e+00| 0:0:00| chol  1  1 
10|0.092|0.450|1.3e-11|6.4e-06|4.9e-01|-5.542263e+00 -5.706966e+00| 0:0:00| chol  1  1 
11|0.222|0.322|5.1e-11|4.4e-06|4.4e-01|-5.855517e+00 -5.850948e+00| 0:0:00| chol  1  1 
12|0.046|0.626|5.4e-10|1.6e-06|5.2e-01|-6.133192e+00 -6.378667e+00| 0:0:00| chol  1  1 
13|0.559|0.331|1.0e-09|1.1e-06|3.8e-01|-6.708863e+00 -6.549980e+00| 0:0:00| chol  1  1 
14|0.078|0.789|1.1e-08|2.4e-07|3.9e-01|-6.935390e+00 -7.154428e+00| 0:0:00| chol  1  1 
15|0.527|0.380|3.8e-09|1.5e-07|3.1e-01|-7.133516e+00 -7.225776e+00| 0:0:00| chol  1  1 
16|0.088|0.330|3.0e-09|1.0e-07|2.9e-01|-7.255713e+00 -7.319024e+00| 0:0:00| chol  1  1 
17|0.011|0.748|5.5e-09|2.6e-08|5.8e-01|-7.488045e+00 -7.942583e+00| 0:0:00| chol  1  1 
18|0.570|0.349|6.2e-08|1.7e-08|3.7e-01|-8.086239e+00 -8.053419e+00| 0:0:00| chol  1  1 
19|0.152|0.449|3.9e-07|9.6e-09|2.8e-01|-8.693220e+00 -8.403996e+00| 0:0:00| chol  1  1 
20|0.187|0.718|2.4e-06|2.8e-09|2.8e-01|-9.028166e+00 -9.033324e+00| 0:0:00| chol  1  1 
21|0.565|0.455|3.1e-06|1.7e-09|2.3e-01|-9.218000e+00 -9.183311e+00| 0:0:00| chol  1  1 
22|0.437|0.437|5.9e-06|1.0e-09|2.1e-01|-9.323093e+00 -9.300109e+00| 0:0:00| chol  1  1 
23|0.419|0.401|1.6e-06|6.6e-10|2.0e-01|-9.435318e+00 -9.394449e+00| 0:0:00| chol  1  1 
24|0.414|0.386|3.6e-05|4.3e-10|1.8e-01|-9.582775e+00 -9.492551e+00| 0:0:00| chol  1  1 
25|0.412|0.376|2.9e-05|2.8e-10|1.6e-01|-9.774106e+00 -9.611199e+00| 0:0:00| chol  1  1 
26|0.413|0.370|2.0e-04|1.8e-10|1.6e-01|-1.001778e+01 -9.764987e+00| 0:0:00| chol  1  1 
27|0.356|0.375|2.9e-04|1.2e-10|1.7e-01|-1.029133e+01 -9.974330e+00| 0:0:00| chol  1  1 
28|0.102|0.416|7.3e-04|7.4e-11|2.5e-01|-1.041631e+01 -1.028264e+01| 0:0:00| chol  1  1 
29|0.297|0.394|1.1e-03|4.7e-11|2.6e-01|-1.090574e+01 -1.058507e+01| 0:0:00| chol  1  1 
30|0.018|0.644|1.4e-03|1.9e-11|5.3e-01|-1.092946e+01 -1.122278e+01| 0:0:00| chol  1  1 
31|0.045|0.503|1.2e-03|1.3e-11|6.6e-01|-1.096628e+01 -1.144867e+01| 0:0:00| chol  1  1 
32|0.178|0.572|5.9e-05|8.5e-12|7.3e-01|-1.108474e+01 -1.161273e+01| 0:0:00| chol  1  1 
33|0.024|0.603|7.8e-05|6.2e-12|7.9e-01|-1.109753e+01 -1.173326e+01| 0:0:00| chol  1  1 
34|0.515|0.608|1.3e-04|3.4e-12|7.0e-01|-1.132150e+01 -1.179822e+01| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 6.6e-03
35|0.628|0.526|1.3e-04|3.4e-12|7.0e-01|-1.132150e+01 -1.179822e+01| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 35
 primal objective value = -1.00177764e+01
 dual   objective value = -9.76498697e+00
 gap := trace(XZ)       = 1.58e-01
 relative gap           = 7.60e-03
 actual relative gap    = -1.22e-02
 rel. primal infeas (scaled problem)   = 1.95e-04
 rel. dual     "        "       "      = 1.85e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.1e+09, 9.8e+00, 4.6e+01
 norm(A), norm(b), norm(C) = 6.3e+00, 2.0e+00, 7.5e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 2.0e-04  0.0e+00  6.9e-10  0.0e+00  -1.2e-02  7.6e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 2081 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 64,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|7.7e+01|1.1e+01|1.3e+04| 1.655416e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.850|0.797|1.2e+01|2.2e+00|2.9e+03| 2.152244e+01 -1.763590e+00| 0:0:00| chol  1  1 
 2|1.000|0.750|4.6e-15|5.7e-01|1.1e+03| 3.671783e+01  5.194429e-01| 0:0:00| chol  1  1 
 3|0.722|0.949|2.4e-14|3.0e-02|8.4e+01| 1.864822e+01  1.199662e-01| 0:0:00| chol  1  1 
 4|0.908|0.782|3.7e-14|6.6e-03|1.9e+01| 2.963024e+00  9.119442e-02| 0:0:00| chol  1  1 
 5|0.983|0.861|7.9e-15|9.2e-04|2.8e+00| 5.204004e-01  5.245299e-02| 0:0:00| chol  1  1 
 6|0.222|0.922|2.3e-15|7.3e-05|6.2e-01| 4.139393e-01  1.140349e-02| 0:0:00| chol  1  1 
 7|0.944|0.836|2.5e-14|1.2e-05|6.4e-02| 3.989250e-02  1.099840e-02| 0:0:00| chol  1  1 
 8|0.197|0.549|1.1e-14|5.5e-06|4.7e-02| 2.799795e-02  9.544513e-04| 0:0:00| chol  1  1 
 9|1.000|0.670|7.8e-15|1.8e-06|1.7e-02| 1.119294e-02  5.461909e-03| 0:0:00| chol  1  1 
10|0.988|0.815|3.2e-15|3.3e-07|2.3e-03| 5.169788e-03  4.994227e-03| 0:0:00| chol  1  1 
11|0.392|0.122|1.5e-14|2.9e-07|2.5e-03| 3.707706e-03  4.950775e-03| 0:0:00| chol  1  1 
12|0.003|0.081|9.8e-15|2.7e-07|6.5e-03| 2.133463e-03  4.852022e-04| 0:0:00| chol  1  1 
13|1.000|0.849|3.7e-14|4.1e-08|1.2e-03| 1.964943e-03  1.668959e-03| 0:0:00| chol  1  1 
14|0.986|0.920|3.5e-14|3.3e-09|7.1e-05| 1.518927e-03  1.517309e-03| 0:0:00| chol  1  1 
15|0.619|0.330|6.0e-14|2.2e-09|5.4e-05| 1.488816e-03  1.503139e-03| 0:0:00| chol  1  1 
16|0.178|0.130|7.0e-14|1.9e-09|5.0e-05| 1.418436e-03  1.494596e-03| 0:0:00| chol  1  1 
17|0.009|0.018|4.4e-14|1.9e-09|5.1e-05| 6.223744e-04  1.489669e-03| 0:0:00| chol  1  1 
18|0.000|0.110|5.0e-14|1.7e-09|1.4e-03| 1.358259e-03  1.483547e-04| 0:0:00| chol  1  1 
19|0.846|0.520|1.5e-14|8.1e-10|1.0e-03| 1.480292e-03  7.925267e-04| 0:0:00|
  lack of progress in infeas
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value =  1.41843637e-03
 dual   objective value =  1.49459631e-03
 gap := trace(XZ)       = 5.05e-05
 relative gap           = 5.03e-05
 actual relative gap    = -7.59e-05
 rel. primal infeas (scaled problem)   = 6.98e-14
 rel. dual     "        "       "      = 1.92e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.2e+04, 1.5e-03, 6.5e+00
 norm(A), norm(b), norm(C) = 6.3e+00, 2.0e+00, 7.5e+00
 Total CPU time (secs)  = 0.06  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 7.0e-14  0.0e+00  7.2e-09  0.0e+00  -7.6e-05  5.0e-05
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0014946
 
    0.0015    0.0200    0.0996    0.2790    0.5797    1.0134    1.5870    2.3047    3.1698    4.1843    5.3499    6.6678    8.1393    9.7650

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (64x64 matrix)
 
 
Calling SDPT3 4.0: 58242 variables, 27104 equality constraints
------------------------------------------------------------

 num. of constraints = 27104
 dim. of sdp    var  = 1808,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|3.7e+03|1.6e+02|2.9e+06| 1.000000e+01  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.641|0.021|1.3e+03|1.5e+02|6.2e+06| 9.155228e+03 -4.942578e+00| 0:0:04| spchol  1  1 
 2|0.090|0.252|1.2e+03|1.2e+02|4.8e+06| 1.067363e+04  4.866149e+00| 0:0:08| spchol  1  1 
 3|1.000|0.221|1.7e-05|9.0e+01|6.7e+06| 4.373199e+04  4.704563e+00| 0:0:11| spchol  1  1 
 4|1.000|0.970|1.9e-05|2.8e+00|2.5e+05| 4.225645e+04  1.894171e+00| 0:0:13| spchol  1  1 
 5|1.000|0.914|2.5e-07|2.7e-01|3.7e+04| 2.066574e+04  1.822332e+00| 0:0:15| spchol  1  1 
 6|1.000|0.975|2.3e-06|2.2e-02|4.8e+03| 4.444419e+03  1.911698e+00| 0:0:16| spchol  1  1 
 7|1.000|0.101|3.4e-07|2.0e-02|1.5e+03| 1.366849e+03  2.084603e+00| 0:0:18| spchol  1  1 
 8|0.971|1.000|7.8e-08|2.3e-03|2.4e+02| 2.388694e+02  3.803381e+00| 0:0:19| spchol  1  1 
 9|1.000|0.788|8.5e-09|6.8e-04|3.5e+01| 4.042782e+01  5.502615e+00| 0:0:21| spchol  1  1 
10|1.000|0.556|5.5e-09|3.2e-04|8.2e+00| 1.416234e+01  5.987006e+00| 0:0:22| spchol  1  1 
11|1.000|0.550|1.7e-09|1.4e-04|1.9e+00| 8.161728e+00  6.275747e+00| 0:0:24| spchol  1  1 
12|1.000|0.663|8.6e-10|4.9e-05|4.5e-01| 6.910987e+00  6.459267e+00| 0:0:25| spchol  1  1 
13|1.000|0.583|4.3e-10|2.0e-05|1.1e-01| 6.627078e+00  6.520281e+00| 0:0:27| spchol  2  2 
14|1.000|0.718|2.6e-09|8.0e-06|3.1e-02| 6.584951e+00  6.553963e+00| 0:0:28| spchol  2  2 
15|0.820|0.745|1.4e-09|3.6e-06|1.1e-02| 6.575795e+00  6.564766e+00| 0:0:30| spchol  2  2 
16|0.798|0.864|5.7e-10|1.3e-06|8.5e-03| 6.576327e+00  6.567800e+00| 0:0:31| spchol  2  2 
17|1.000|0.847|2.2e-10|9.9e-07|4.8e-03| 6.573353e+00  6.568519e+00| 0:0:33| spchol  2  2 
18|1.000|0.876|1.1e-10|5.6e-07|2.6e-03| 6.571449e+00  6.568877e+00| 0:0:35| spchol  2  2 
19|1.000|0.886|6.3e-11|3.0e-07|1.3e-03| 6.570393e+00  6.569088e+00| 0:0:36| spchol  2  2 
20|1.000|0.894|8.3e-11|1.5e-07|6.2e-04| 6.569831e+00  6.569209e+00| 0:0:38| spchol  2  2 
21|1.000|0.908|1.5e-10|7.1e-08|2.6e-04| 6.569542e+00  6.569280e+00| 0:0:39| spchol  2  2 
22|1.000|0.898|3.3e-10|3.0e-08|1.3e-04| 6.569442e+00  6.569312e+00| 0:0:41| spchol  3  3 
23|1.000|0.861|6.8e-10|1.5e-08|8.6e-05| 6.569411e+00  6.569325e+00| 0:0:42| spchol  3  3 
24|1.000|0.874|9.9e-10|9.9e-09|4.3e-05| 6.569379e+00  6.569336e+00| 0:0:44| spchol  3  3 
25|1.000|0.892|1.3e-09|5.0e-09|2.2e-05| 6.569363e+00  6.569342e+00| 0:0:46| spchol  3  3 
26|1.000|0.904|2.4e-09|2.5e-09|9.4e-06| 6.569355e+00  6.569345e+00| 0:0:47| spchol  3  4 
27|1.000|0.911|6.0e-09|1.1e-09|3.9e-06| 6.569351e+00  6.569347e+00| 0:0:49| spchol  4  4 
28|1.000|0.907|1.4e-08|5.5e-10|1.8e-06| 6.569350e+00  6.569348e+00| 0:0:50| spchol  4  5 
29|1.000|0.904|1.5e-08|5.0e-10|8.6e-07| 6.569349e+00  6.569348e+00| 0:0:52| spchol  6  6 
30|1.000|0.921|2.2e-08|6.8e-10|3.3e-07| 6.569349e+00  6.569349e+00| 0:0:54| spchol  7  6 
31|1.000|0.941|1.7e-08|9.9e-10|1.1e-07| 6.569349e+00  6.569349e+00| 0:0:55| spchol  5  6 
32|1.000|0.962|7.7e-09|5.4e-10|3.1e-08| 6.569349e+00  6.569349e+00| 0:0:57|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 32
 primal objective value =  6.56934877e+00
 dual   objective value =  6.56934875e+00
 gap := trace(XZ)       = 3.05e-08
 relative gap           = 2.16e-09
 actual relative gap    = 1.47e-09
 rel. primal infeas (scaled problem)   = 7.65e-09
 rel. dual     "        "       "      = 5.42e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 1.8e+01, 4.6e+00, 6.4e+00
 norm(A), norm(b), norm(C) = 1.8e+02, 1.4e+01, 2.7e+00
 Total CPU time (secs)  = 57.02  
 CPU time per iteration = 1.78  
 termination code       =  0
 DIMACS: 4.4e-08  0.0e+00  7.4e-10  0.0e+00  1.5e-09  2.2e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.083165
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0832</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 2081 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 64,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|8.7e+01|1.1e+01|1.3e+04|-1.655416e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.850|0.976|1.3e+01|3.6e-01|5.3e+02|-1.830694e+01 -4.644162e+00| 0:0:00| chol  1  1 
 2|0.964|1.000|4.7e-01|1.0e-02|1.9e+01|-1.459512e+00 -5.426537e+00| 0:0:00| chol  1  1 
 3|1.000|0.645|1.0e-14|4.2e-03|5.8e+00|-1.617437e+00 -3.573323e+00| 0:0:00| chol  1  1 
 4|0.225|0.891|2.9e-14|5.5e-04|2.7e+00|-2.291638e+00 -4.400486e+00| 0:0:00| chol  1  1 
 5|0.519|0.653|2.6e-14|2.0e-04|1.7e+00|-3.464441e+00 -4.595317e+00| 0:0:00| chol  1  1 
 6|0.526|0.387|1.1e-12|1.2e-04|1.3e+00|-4.398348e+00 -4.775448e+00| 0:0:00| chol  1  1 
 7|0.103|0.754|5.0e-13|3.1e-05|9.3e-01|-4.685244e+00 -5.304039e+00| 0:0:00| chol  1  1 
 8|0.596|0.396|1.6e-12|1.9e-05|6.5e-01|-5.167965e+00 -5.398465e+00| 0:0:00| chol  1  1 
 9|0.158|0.384|6.3e-11|1.2e-05|5.5e-01|-5.357076e+00 -5.519820e+00| 0:0:00| chol  1  1 
10|0.092|0.450|1.3e-11|6.4e-06|4.9e-01|-5.542263e+00 -5.706966e+00| 0:0:00| chol  1  1 
11|0.222|0.322|5.1e-11|4.4e-06|4.4e-01|-5.855517e+00 -5.850948e+00| 0:0:00| chol  1  1 
12|0.046|0.626|5.4e-10|1.6e-06|5.2e-01|-6.133192e+00 -6.378667e+00| 0:0:00| chol  1  1 
13|0.559|0.331|1.0e-09|1.1e-06|3.8e-01|-6.708863e+00 -6.549980e+00| 0:0:00| chol  1  1 
14|0.078|0.789|1.1e-08|2.4e-07|3.9e-01|-6.935390e+00 -7.154428e+00| 0:0:00| chol  1  1 
15|0.527|0.380|3.8e-09|1.5e-07|3.1e-01|-7.133516e+00 -7.225776e+00| 0:0:00| chol  1  1 
16|0.088|0.330|3.0e-09|1.0e-07|2.9e-01|-7.255713e+00 -7.319024e+00| 0:0:00| chol  1  1 
17|0.011|0.748|5.5e-09|2.6e-08|5.8e-01|-7.488045e+00 -7.942583e+00| 0:0:00| chol  1  1 
18|0.570|0.349|6.2e-08|1.7e-08|3.7e-01|-8.086239e+00 -8.053419e+00| 0:0:00| chol  1  1 
19|0.152|0.449|3.9e-07|9.6e-09|2.8e-01|-8.693220e+00 -8.403996e+00| 0:0:00| chol  1  1 
20|0.187|0.718|2.4e-06|2.8e-09|2.8e-01|-9.028166e+00 -9.033324e+00| 0:0:00| chol  1  1 
21|0.565|0.455|3.1e-06|1.7e-09|2.3e-01|-9.218000e+00 -9.183311e+00| 0:0:00| chol  1  1 
22|0.437|0.437|5.9e-06|1.0e-09|2.1e-01|-9.323093e+00 -9.300109e+00| 0:0:00| chol  1  1 
23|0.419|0.401|1.6e-06|6.6e-10|2.0e-01|-9.435318e+00 -9.394449e+00| 0:0:00| chol  1  1 
24|0.414|0.386|3.6e-05|4.3e-10|1.8e-01|-9.582775e+00 -9.492551e+00| 0:0:00| chol  1  1 
25|0.412|0.376|2.9e-05|2.8e-10|1.6e-01|-9.774106e+00 -9.611199e+00| 0:0:00| chol  1  1 
26|0.413|0.370|2.0e-04|1.8e-10|1.6e-01|-1.001778e+01 -9.764987e+00| 0:0:00| chol  1  1 
27|0.356|0.375|2.9e-04|1.2e-10|1.7e-01|-1.029133e+01 -9.974330e+00| 0:0:00| chol  1  1 
28|0.102|0.416|7.3e-04|7.4e-11|2.5e-01|-1.041631e+01 -1.028264e+01| 0:0:00| chol  1  1 
29|0.297|0.394|1.1e-03|4.7e-11|2.6e-01|-1.090574e+01 -1.058507e+01| 0:0:00| chol  1  1 
30|0.018|0.644|1.4e-03|1.9e-11|5.3e-01|-1.092946e+01 -1.122278e+01| 0:0:00| chol  1  1 
31|0.045|0.503|1.2e-03|1.3e-11|6.6e-01|-1.096628e+01 -1.144867e+01| 0:0:00| chol  1  1 
32|0.178|0.572|5.9e-05|8.5e-12|7.3e-01|-1.108474e+01 -1.161273e+01| 0:0:00| chol  1  1 
33|0.024|0.603|7.8e-05|6.2e-12|7.9e-01|-1.109753e+01 -1.173326e+01| 0:0:00| chol  1  1 
34|0.515|0.608|1.3e-04|3.4e-12|7.0e-01|-1.132150e+01 -1.179822e+01| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 6.6e-03
35|0.628|0.526|1.3e-04|3.4e-12|7.0e-01|-1.132150e+01 -1.179822e+01| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 35
 primal objective value = -1.00177764e+01
 dual   objective value = -9.76498697e+00
 gap := trace(XZ)       = 1.58e-01
 relative gap           = 7.60e-03
 actual relative gap    = -1.22e-02
 rel. primal infeas (scaled problem)   = 1.95e-04
 rel. dual     "        "       "      = 1.85e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.1e+09, 9.8e+00, 4.6e+01
 norm(A), norm(b), norm(C) = 6.3e+00, 2.0e+00, 7.5e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 2.0e-04  0.0e+00  6.9e-10  0.0e+00  -1.2e-02  7.6e-03
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 2081 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 64,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|7.7e+01|1.1e+01|1.3e+04| 1.655416e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.850|0.797|1.2e+01|2.2e+00|2.9e+03| 2.152244e+01 -1.763590e+00| 0:0:00| chol  1  1 
 2|1.000|0.750|4.6e-15|5.7e-01|1.1e+03| 3.671783e+01  5.194429e-01| 0:0:00| chol  1  1 
 3|0.722|0.949|2.4e-14|3.0e-02|8.4e+01| 1.864822e+01  1.199662e-01| 0:0:00| chol  1  1 
 4|0.908|0.782|3.7e-14|6.6e-03|1.9e+01| 2.963024e+00  9.119442e-02| 0:0:00| chol  1  1 
 5|0.983|0.861|7.9e-15|9.2e-04|2.8e+00| 5.204004e-01  5.245299e-02| 0:0:00| chol  1  1 
 6|0.222|0.922|2.3e-15|7.3e-05|6.2e-01| 4.139393e-01  1.140349e-02| 0:0:00| chol  1  1 
 7|0.944|0.836|2.5e-14|1.2e-05|6.4e-02| 3.989250e-02  1.099840e-02| 0:0:00| chol  1  1 
 8|0.197|0.549|1.1e-14|5.5e-06|4.7e-02| 2.799795e-02  9.544513e-04| 0:0:00| chol  1  1 
 9|1.000|0.670|7.8e-15|1.8e-06|1.7e-02| 1.119294e-02  5.461909e-03| 0:0:00| chol  1  1 
10|0.988|0.815|3.2e-15|3.3e-07|2.3e-03| 5.169788e-03  4.994227e-03| 0:0:00| chol  1  1 
11|0.392|0.122|1.5e-14|2.9e-07|2.5e-03| 3.707706e-03  4.950775e-03| 0:0:00| chol  1  1 
12|0.003|0.081|9.8e-15|2.7e-07|6.5e-03| 2.133463e-03  4.852022e-04| 0:0:00| chol  1  1 
13|1.000|0.849|3.7e-14|4.1e-08|1.2e-03| 1.964943e-03  1.668959e-03| 0:0:00| chol  1  1 
14|0.986|0.920|3.5e-14|3.3e-09|7.1e-05| 1.518927e-03  1.517309e-03| 0:0:00| chol  1  1 
15|0.619|0.330|6.0e-14|2.2e-09|5.4e-05| 1.488816e-03  1.503139e-03| 0:0:00| chol  1  1 
16|0.178|0.130|7.0e-14|1.9e-09|5.0e-05| 1.418436e-03  1.494596e-03| 0:0:00| chol  1  1 
17|0.009|0.018|4.4e-14|1.9e-09|5.1e-05| 6.223744e-04  1.489669e-03| 0:0:00| chol  1  1 
18|0.000|0.110|5.0e-14|1.7e-09|1.4e-03| 1.358259e-03  1.483547e-04| 0:0:00| chol  1  1 
19|0.846|0.520|1.5e-14|8.1e-10|1.0e-03| 1.480292e-03  7.925267e-04| 0:0:00|
  lack of progress in infeas
-------------------------------------------------------------------
 number of iterations   = 19
 primal objective value =  1.41843637e-03
 dual   objective value =  1.49459631e-03
 gap := trace(XZ)       = 5.05e-05
 relative gap           = 5.03e-05
 actual relative gap    = -7.59e-05
 rel. primal infeas (scaled problem)   = 6.98e-14
 rel. dual     "        "       "      = 1.92e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 4.2e+04, 1.5e-03, 6.5e+00
 norm(A), norm(b), norm(C) = 6.3e+00, 2.0e+00, 7.5e+00
 Total CPU time (secs)  = 0.09  
 CPU time per iteration = 0.00  
 termination code       =  0
 DIMACS: 7.0e-14  0.0e+00  7.2e-09  0.0e+00  -7.6e-05  5.0e-05
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0014946
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>9.7650</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>0.0015</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0015    0.0200    0.0996    0.2790    0.5797    1.0134    1.5870    2.3047    3.1698    4.1843    5.3499    6.6678    8.1393    9.7650

 
Calling SDPT3 4.0: 54145 variables, 27070 equality constraints
------------------------------------------------------------

 num. of constraints = 27070
 dim. of sdp    var  = 1680,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|2.9e+03|1.7e+01|2.2e+06|-1.002281e+03  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.844|1.000|4.5e+02|5.0e-01|4.0e+05|-9.618493e+01 -1.261582e+03| 0:0:04| spchol  1  1 
 2|0.917|1.000|3.7e+01|1.5e-01|3.4e+04|-9.564546e+00 -1.272495e+03| 0:0:08| spchol  1  1 
 3|0.758|1.000|9.0e+00|1.5e-02|1.5e+04|-5.137024e+00 -1.948881e+03| 0:0:11| spchol  1  1 
 4|0.541|1.000|4.1e+00|1.5e-03|9.9e+03|-3.005552e+00 -1.987259e+03| 0:0:12| spchol  1  1 
 5|0.904|1.000|3.9e-01|1.5e-04|2.0e+03|-1.829854e+00 -1.232435e+03| 0:0:13| spchol  1  1 
 6|1.000|0.473|1.0e-08|8.6e-05|9.5e+02|-3.036524e+00 -9.513929e+02| 0:0:14| spchol  1  1 
 7|1.000|0.910|3.0e-08|9.1e-06|1.1e+02|-4.616715e+00 -1.124822e+02| 0:0:15| spchol  1  1 
 8|0.978|0.937|1.1e-08|7.2e-07|2.2e+01|-6.082176e+00 -2.816111e+01| 0:0:16| spchol  1  1 
 9|0.994|0.993|6.0e-09|2.2e-08|3.3e+00|-6.410318e+00 -9.678759e+00| 0:0:17| spchol  1  1 
10|0.989|1.000|6.8e-11|2.7e-09|5.7e-01|-6.511413e+00 -7.085320e+00| 0:0:18| spchol  1  1 
11|0.996|0.979|3.2e-13|2.2e-10|8.3e-02|-6.535250e+00 -6.618720e+00| 0:0:20| spchol  1  1 
12|0.998|1.000|4.9e-14|1.6e-11|1.6e-02|-6.539993e+00 -6.555820e+00| 0:0:21| spchol  1  1 
13|0.586|0.621|4.2e-14|8.0e-12|1.1e-02|-6.540740e+00 -6.551361e+00| 0:0:22| spchol  1  1 
14|1.000|1.000|1.4e-13|1.2e-12|8.0e-03|-6.541238e+00 -6.549206e+00| 0:0:23| spchol  1  1 
15|1.000|1.000|1.2e-13|1.0e-12|3.9e-03|-6.541666e+00 -6.545533e+00| 0:0:24| spchol  1  1 
16|1.000|1.000|1.5e-13|1.0e-12|1.5e-03|-6.542017e+00 -6.543563e+00| 0:0:25| spchol  1  1 
17|1.000|1.000|2.2e-13|1.0e-12|7.2e-04|-6.542201e+00 -6.542919e+00| 0:0:26| spchol  1  1 
18|1.000|1.000|3.7e-13|1.0e-12|3.3e-04|-6.542331e+00 -6.542656e+00| 0:0:27| spchol  1  1 
19|0.836|0.839|3.1e-13|1.2e-12|2.0e-04|-6.542377e+00 -6.542577e+00| 0:0:28| spchol  1  1 
20|1.000|1.000|4.0e-13|1.0e-12|1.1e-04|-6.542411e+00 -6.542525e+00| 0:0:29| spchol  1  1 
21|1.000|1.000|3.9e-13|1.0e-12|4.8e-05|-6.542443e+00 -6.542490e+00| 0:0:30| spchol  1  1 
22|1.000|1.000|3.3e-13|1.0e-12|1.8e-05|-6.542459e+00 -6.542477e+00| 0:0:32| spchol  1  1 
23|1.000|1.000|7.0e-14|1.0e-12|6.9e-06|-6.542465e+00 -6.542472e+00| 0:0:33| spchol  1  1 
24|1.000|1.000|3.5e-13|1.0e-12|2.3e-06|-6.542468e+00 -6.542471e+00| 0:0:34| spchol  1  1 
25|1.000|1.000|2.2e-13|1.0e-12|7.7e-07|-6.542469e+00 -6.542470e+00| 0:0:35| spchol  1  1 
26|1.000|1.000|4.0e-13|1.0e-12|2.4e-07|-6.542470e+00 -6.542470e+00| 0:0:36| spchol  1  1 
27|1.000|1.000|1.4e-13|1.0e-12|6.4e-08|-6.542470e+00 -6.542470e+00| 0:0:37|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 27
 primal objective value = -6.54246980e+00
 dual   objective value = -6.54246986e+00
 gap := trace(XZ)       = 6.38e-08
 relative gap           = 4.53e-09
 actual relative gap    = 4.52e-09
 rel. primal infeas (scaled problem)   = 1.38e-13
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 6.2e+00, 1.9e+01, 2.5e+01
 norm(A), norm(b), norm(C) = 1.7e+02, 2.4e+00, 2.6e+01
 Total CPU time (secs)  = 37.11  
 CPU time per iteration = 1.37  
 termination code       =  0
 DIMACS: 1.7e-13  0.0e+00  7.1e-12  0.0e+00  4.5e-09  4.5e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0562861
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0563</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 102466 variables, 16640 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 16640
 dim. of sdp    var  = 1680,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|4.0e+03|2.3e+02|9.6e+07| 1.000000e+01  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.626|0.014|1.5e+03|2.3e+02|8.1e+07| 1.880246e+04 -4.864414e+01| 0:0:08| spchol  1  1 
 2|0.550|0.396|6.8e+02|1.4e+02|6.3e+07| 1.378179e+05 -2.117322e+03| 0:0:14| spchol  1  1 
 3|0.750|0.821|1.7e+02|2.5e+01|1.4e+07| 1.724259e+05 -3.762229e+03| 0:0:20| spchol  1  1 
 4|0.829|0.759|2.9e+01|6.1e+00|3.7e+06| 2.062028e+05 -5.186418e+03| 0:0:21| spchol  1  1 
 5|0.551|0.686|1.3e+01|1.9e+00|1.8e+06| 2.193739e+05 -6.337032e+03| 0:0:21| spchol  1  1 
 6|0.584|0.683|5.5e+00|6.2e-01|9.9e+05| 2.111856e+05 -6.939479e+03| 0:0:22| spchol  1  1 
 7|0.571|0.710|2.3e+00|1.9e-01|5.4e+05| 1.818382e+05 -6.223022e+03| 0:0:22| spchol  1  1 
 8|0.696|0.652|7.1e-01|6.8e-02|2.6e+05| 1.281971e+05 -4.903305e+03| 0:0:22| spchol  1  1 
 9|0.680|0.314|2.3e-01|4.7e-02|1.2e+05| 7.028592e+04 -4.100828e+03| 0:0:23| spchol  1  1 
10|0.847|0.894|3.5e-02|5.9e-03|2.8e+04| 1.986628e+04 -1.215568e+03| 0:0:23| spchol  1  1 
11|0.817|0.526|6.4e-03|1.0e-02|8.0e+03| 5.673730e+03 -7.211298e+02| 0:0:24| spchol  1  1 
12|0.704|0.941|1.9e-03|2.1e-03|3.3e+03| 2.473334e+03 -1.606579e+02| 0:0:24| spchol  1  1 
13|0.810|0.833|3.6e-04|8.3e-04|8.9e+02| 6.746310e+02 -6.493249e+01| 0:0:24| spchol  1  1 
14|0.836|0.626|5.8e-05|4.0e-04|2.3e+02| 1.678645e+02 -3.340295e+01| 0:0:25| spchol  1  2 
15|0.790|0.478|1.2e-05|2.3e-04|7.9e+01| 5.154035e+01 -1.984283e+01| 0:0:25| spchol  1  2 
16|0.874|0.523|1.3e-06|1.1e-04|2.3e+01| 1.084253e+01 -1.054438e+01| 0:0:25| spchol  2  2 
17|0.993|0.535|2.5e-07|5.2e-05|6.3e+00| 5.987810e-01 -5.539181e+00| 0:0:26| spchol  3  3 
18|1.000|0.334|3.3e-07|3.5e-05|4.3e+00|-8.929646e-02 -4.065064e+00| 0:0:26| spchol  2  3 
19|1.000|0.594|3.9e-08|1.4e-05|1.5e+00|-7.441463e-01 -2.236419e+00| 0:0:27| spchol  3  3 
20|1.000|0.365|3.4e-08|9.0e-06|9.7e-01|-8.472037e-01 -1.774396e+00| 0:0:27| spchol  3  3 
21|1.000|0.578|1.8e-08|3.8e-06|3.9e-01|-9.226415e-01 -1.301090e+00| 0:0:28| spchol  3  3 
22|1.000|0.155|1.4e-08|3.2e-06|3.5e-01|-9.119801e-01 -1.248306e+00| 0:0:28| spchol  3  3 
23|1.000|0.637|1.3e-08|1.2e-06|1.2e-01|-9.404859e-01 -1.060343e+00| 0:0:28| spchol  4  4 
24|1.000|0.145|8.6e-09|1.1e-06|1.1e-01|-9.358771e-01 -1.045035e+00| 0:0:29| spchol  5  8 
25|1.000|0.935|1.0e-08|1.1e-06|5.8e-02|-9.211040e-01 -9.650751e-01| 0:0:29| spchol 
  warning: symqmr failed: 0.3 
  switch to LU factor. splu 30   2 
26|1.000|0.927|2.7e-09|1.9e-06|2.0e-02|-9.383240e-01 -9.544106e-01| 0:0:30| splu 30   2 
27|0.955|0.935|2.1e-09|2.4e-06|3.0e-03|-9.476312e-01 -9.502723e-01| 0:0:31| splu 30   2 
28|1.000|0.929|2.3e-09|4.4e-07|1.3e-03|-9.485720e-01 -9.498539e-01| 0:0:31| splu 30   2 
29|1.000|0.948|1.4e-09|1.9e-07|2.9e-04|-9.490960e-01 -9.496598e-01| 0:0:32| splu 30 ^11 
30|0.932|0.858|2.5e-09|4.4e-08|1.3e-04|-9.491728e-01 -9.496147e-01| 0:0:32| splu 23 ^ 5 
31|1.000|0.904|2.9e-09|1.9e-08|8.8e-05|-9.491891e-01 -9.495990e-01| 0:0:33| splu 25  11 
32|1.000|0.762|6.2e-09|1.3e-08|3.9e-05|-9.492145e-01 -9.495864e-01| 0:0:34| splu 30 ^12 
33|1.000|0.867|5.1e-09|5.8e-09|2.9e-05|-9.492203e-01 -9.495821e-01| 0:0:34| splu 30 ^18 
34|0.674|0.711|1.2e-08|4.5e-09|1.6e-05|-9.492245e-01 -9.495770e-01| 0:0:35| splu 30  30 
35|0.055|0.150|1.2e-08|3.7e-09|1.6e-05|-9.492247e-01 -9.495762e-01| 0:0:36| splu 12  30 
36|0.023|0.066|1.2e-08|5.4e-09|1.5e-05|-9.492246e-01 -9.495760e-01| 0:0:36|
  stop: progress is too slow
  stop: progress is bad
  stop: progress is bad*
-------------------------------------------------------------------
 number of iterations   = 36
 primal objective value = -9.49224625e-01
 dual   objective value = -9.49575993e-01
 gap := trace(XZ)       = 1.55e-05
 relative gap           = 5.34e-06
 actual relative gap    = 1.21e-04
 rel. primal infeas (scaled problem)   = 1.19e-08
 rel. dual     "        "       "      = 5.38e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 9.2e+01, 6.9e+04, 8.8e+04
 norm(A), norm(b), norm(C) = 2.6e+02, 9.8e+01, 2.7e+00
 Total CPU time (secs)  = 36.45  
 CPU time per iteration = 1.01  
 termination code       = -5
 DIMACS: 5.2e-08  0.0e+00  7.4e-09  0.0e+00  1.2e-04  5.3e-06
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.050424
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 131950 variables, 33131 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 33131
 dim. of sdp    var  = 1638,   num. of sdp  blk  = 10
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|6.1e+03|2.4e+01|7.2e+06| 2.624400e+04  0.000000e+00| 0:0:02| spchol  1  1 
 1|0.907|0.874|5.6e+02|3.5e+00|1.0e+06| 1.434423e+04 -3.186872e+02| 0:0:08| spchol  1  1 
 2|0.889|1.000|6.3e+01|2.5e-01|7.4e+04| 5.171278e+03 -3.636987e+02| 0:0:15| spchol  1  1 
 3|0.675|1.000|2.0e+01|1.3e-01|3.1e+04| 2.497202e+03 -4.472167e+02| 0:0:21| spchol  1  1 
 4|0.626|1.000|7.6e+00|6.3e-02|1.1e+04| 1.132495e+03 -3.464629e+02| 0:0:23| spchol  1  1 
 5|0.972|1.000|2.2e-01|3.1e-02|2.3e+03| 1.433198e+02 -1.754368e+02| 0:0:25| spchol  1  1 
 6|1.000|0.784|5.3e-04|1.4e-02|6.1e+02| 2.217432e+01 -6.548461e+01| 0:0:26| spchol  1  1 
 7|1.000|0.968|2.0e-05|3.3e-03|1.0e+02| 4.981818e+00 -9.445985e+00| 0:0:28| spchol  1  1 
 8|1.000|1.000|5.3e-06|8.5e-04|1.9e+01| 5.937102e-01 -2.761023e+00| 0:0:30| spchol  1  1 
 9|0.946|0.990|9.9e-06|2.6e-04|2.9e+00|-7.860597e-01 -1.130010e+00| 0:0:31| spchol  1  1 
10|1.000|1.000|1.8e-09|7.8e-05|9.9e-01|-8.472260e-01 -1.158223e+00| 0:0:33| spchol  1  1 
11|0.921|0.955|3.5e-10|1.1e-05|1.0e-01|-9.841857e-01 -1.010773e+00| 0:0:35| spchol  2  2 
12|1.000|0.954|1.4e-10|1.2e-06|2.0e-02|-9.953693e-01 -1.005546e+00| 0:0:36| spchol  2  2 
13|0.798|0.897|2.7e-10|1.9e-07|5.1e-03|-9.988712e-01 -1.002087e+00| 0:0:38| spchol  1  2 
14|0.969|0.969|9.1e-10|2.8e-08|1.3e-03|-1.000334e+00 -1.001176e+00| 0:0:40| spchol  2  2 
15|0.782|1.000|4.8e-07|6.9e-09|3.4e-04|-1.000644e+00 -1.000870e+00| 0:0:41| spchol  2  2 
16|0.842|1.000|2.1e-07|2.1e-09|9.8e-05|-1.000763e+00 -1.000824e+00| 0:0:43| spchol  2  2 
17|0.957|0.869|6.7e-08|3.8e-10|2.4e-05|-1.000798e+00 -1.000813e+00| 0:0:45| spchol  3  2 
18|1.000|0.867|3.6e-08|6.7e-11|6.2e-06|-1.000804e+00 -1.000808e+00| 0:0:47| spchol  3  3 
19|1.000|0.893|7.2e-08|1.0e-11|1.4e-06|-1.000805e+00 -1.000806e+00| 0:0:48| spchol  3  3 
20|1.000|0.829|1.2e-07|2.3e-12|3.8e-07|-1.000805e+00 -1.000806e+00| 0:0:50| spchol  3  3 
21|1.000|0.738|1.3e-07|7.9e-13|1.6e-07|-1.000805e+00 -1.000806e+00| 0:0:52| spchol  4  4 
22|0.784|0.696|1.2e-07|3.1e-13|8.4e-08|-1.000806e+00 -1.000806e+00| 0:0:54| spchol  4  4 
23|1.000|0.710|3.1e-07|1.1e-13|4.4e-08|-1.000806e+00 -1.000806e+00| 0:0:55|
  stop: relative gap &lt; infeasibility
-------------------------------------------------------------------
 number of iterations   = 23
 primal objective value = -1.00080557e+00
 dual   objective value = -1.00080560e+00
 gap := trace(XZ)       = 8.41e-08
 relative gap           = 2.80e-08
 actual relative gap    = 1.26e-08
 rel. primal infeas (scaled problem)   = 1.16e-07
 rel. dual     "        "       "      = 3.10e-13
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 7.5e+03, 1.5e+01, 4.0e+01
 norm(A), norm(b), norm(C) = 4.0e+02, 2.4e+00, 2.3e+01
 Total CPU time (secs)  = 55.47  
 CPU time per iteration = 2.41  
 termination code       = -1
 DIMACS: 1.4e-07  0.0e+00  3.6e-12  0.0e+00  1.3e-08  2.8e-08
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +1.00081
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>14</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 3322 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 81,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.2e+02|1.1e+01|2.0e+04|-2.220986e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.848|0.975|1.8e+01|3.8e-01|7.7e+02|-2.725193e+01 -4.539710e+00| 0:0:00| chol  1  1 
 2|0.959|0.999|7.2e-01|1.0e-02|2.7e+01|-1.842341e+00 -5.401255e+00| 0:0:00| chol  1  1 
 3|1.000|0.641|4.8e-15|4.3e-03|7.7e+00|-1.937458e+00 -3.980390e+00| 0:0:00| chol  1  1 
 4|0.181|0.833|1.4e-14|8.1e-04|3.5e+00|-2.462577e+00 -4.708399e+00| 0:0:00| chol  1  1 
 5|0.431|0.645|4.0e-14|2.9e-04|2.3e+00|-3.666345e+00 -5.098296e+00| 0:0:00| chol  1  1 
 6|0.494|0.484|6.5e-13|1.5e-04|1.7e+00|-4.698752e+00 -5.361763e+00| 0:0:00| chol  1  1 
 7|0.189|0.610|3.7e-12|6.0e-05|1.2e+00|-5.001122e+00 -5.690197e+00| 0:0:00| chol  1  1 
 8|0.394|0.337|2.3e-12|4.0e-05|9.9e-01|-5.438738e+00 -5.802978e+00| 0:0:00| chol  1  1 
 9|0.087|0.467|7.4e-12|2.1e-05|8.5e-01|-5.620593e+00 -6.027663e+00| 0:0:00| chol  1  1 
10|0.305|0.299|1.7e-11|1.5e-05|7.5e-01|-6.051768e+00 -6.168915e+00| 0:0:00| chol  1  1 
11|0.064|0.547|5.8e-11|6.8e-06|7.2e-01|-6.305334e+00 -6.610972e+00| 0:0:00| chol  1  1 
12|0.471|0.311|1.2e-11|4.7e-06|5.8e-01|-6.939161e+00 -6.803256e+00| 0:0:00| chol  1  1 
13|0.069|0.787|4.0e-10|1.0e-06|5.9e-01|-7.181824e+00 -7.558424e+00| 0:0:00| chol  1  1 
14|0.520|0.386|8.8e-10|6.2e-07|4.6e-01|-7.482369e+00 -7.651407e+00| 0:0:00| chol  1  1 
15|0.100|0.329|6.0e-09|4.2e-07|4.3e-01|-7.646970e+00 -7.767877e+00| 0:0:00| chol  1  1 
16|0.011|0.762|5.0e-09|1.0e-07|7.9e-01|-7.928255e+00 -8.568849e+00| 0:0:00| chol  1  1 
17|0.576|0.368|1.9e-09|6.3e-08|5.2e-01|-8.649086e+00 -8.697862e+00| 0:0:00| chol  1  1 
18|0.177|0.436|1.1e-07|3.6e-08|3.8e-01|-9.348822e+00 -9.059253e+00| 0:0:00| chol  1  1 
19|0.114|0.827|1.7e-06|6.3e-09|4.9e-01|-9.594282e+00 -9.909377e+00| 0:0:00| chol  1  1 
20|0.477|0.415|1.2e-06|3.8e-09|4.0e-01|-9.801551e+00 -9.986514e+00| 0:0:00| chol  1  1 
21|0.235|0.269|2.8e-06|2.8e-09|3.7e-01|-1.003044e+01 -1.006910e+01| 0:0:00| chol  1  1 
22|0.061|0.624|3.3e-06|1.1e-09|4.5e-01|-1.034671e+01 -1.051653e+01| 0:0:00| chol  1  1 
23|0.499|0.360|7.5e-06|7.8e-10|3.5e-01|-1.085219e+01 -1.068451e+01| 0:0:00| chol  1  1 
24|0.422|0.387|9.8e-05|5.0e-10|3.1e-01|-1.137265e+01 -1.097221e+01| 0:0:00| chol  1  1 
25|0.396|0.448|3.5e-04|2.9e-10|2.9e-01|-1.182315e+01 -1.138432e+01| 0:0:00| chol  1  1 
26|0.217|0.512|4.5e-04|1.5e-10|3.3e-01|-1.201528e+01 -1.184129e+01| 0:0:00| chol  1  1 
27|0.395|0.545|5.6e-04|7.3e-11|3.2e-01|-1.229186e+01 -1.219678e+01| 0:0:00| chol  1  1 
28|0.438|0.550|6.6e-04|3.6e-11|3.3e-01|-1.241722e+01 -1.243698e+01| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 2.1e-03
29|0.316|0.444|6.6e-04|3.6e-11|3.3e-01|-1.241722e+01 -1.243698e+01| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 29
 primal objective value = -1.18231455e+01
 dual   objective value = -1.13843244e+01
 gap := trace(XZ)       = 2.90e-01
 relative gap           = 1.20e-02
 actual relative gap    = -1.81e-02
 rel. primal infeas (scaled problem)   = 3.54e-04
 rel. dual     "        "       "      = 2.86e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.5e+09, 1.1e+01, 5.8e+01
 norm(A), norm(b), norm(C) = 6.7e+00, 2.0e+00, 8.1e+00
 Total CPU time (secs)  = 0.09  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 3.5e-04  0.0e+00  1.2e-09  0.0e+00  -1.8e-02  1.2e-02
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 3322 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 81,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.1e+02|1.1e+01|2.0e+04| 2.220986e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.832|0.782|1.8e+01|2.5e+00|4.7e+03| 3.008698e+01 -1.866721e+00| 0:0:00| chol  1  1 
 2|1.000|0.651|5.0e-16|8.8e-01|2.7e+03| 5.694673e+01  5.747646e-01| 0:0:00| chol  1  1 
 3|0.760|0.961|2.2e-14|3.5e-02|1.5e+02| 3.026567e+01  6.084384e-02| 0:0:00| chol  1  1 
 4|0.973|0.944|1.3e-14|2.1e-03|9.0e+00| 2.341262e+00  5.371427e-02| 0:0:00| chol  1  1 
 5|0.444|0.554|4.7e-15|9.2e-04|5.2e+00| 1.340992e+00  3.898950e-02| 0:0:00| chol  1  1 
 6|1.000|0.895|4.3e-14|1.0e-04|8.5e-01| 3.284733e-01  1.752704e-02| 0:0:00| chol  1  1 
 7|0.775|0.533|4.4e-14|4.7e-05|4.6e-01| 1.157254e-01  1.498072e-02| 0:0:00| chol  1  1 
 8|0.812|0.921|8.9e-15|4.0e-06|1.2e-01| 8.065076e-02  3.577169e-03| 0:0:00| chol  1  1 
 9|0.822|0.694|7.2e-14|1.3e-06|3.1e-02| 2.095958e-02  5.037626e-03| 0:0:00| chol  1  1 
10|0.045|0.409|3.8e-14|7.6e-07|2.9e-02| 1.906402e-02  4.581677e-04| 0:0:00| chol  1  1 
11|1.000|0.282|1.2e-13|5.5e-07|2.7e-02| 1.123605e-02  2.956517e-03| 0:0:00| chol  1  1 
12|0.981|0.934|2.0e-13|4.0e-08|3.4e-03| 3.531150e-03  1.657002e-03| 0:0:00| chol  1  1 
13|0.970|0.576|4.6e-14|1.8e-08|9.9e-04| 1.810638e-03  1.636760e-03| 0:0:00| chol  1  1 
14|0.119|0.077|3.0e-14|1.7e-08|9.5e-04| 8.559262e-04  1.613017e-03| 0:0:00| chol  1  1 
15|0.020|0.929|1.5e-14|1.6e-09|1.6e-03| 1.738013e-03  2.607640e-04| 0:0:00| chol  1  1 
16|0.723|0.391|4.5e-13|1.1e-09|1.3e-03| 1.417478e-03  5.458980e-04| 0:0:00| chol  1  1 
17|0.903|0.965|1.2e-12|1.5e-10|3.6e-04| 7.420201e-04  4.814500e-04| 0:0:00| chol  1  1 
18|0.908|0.541|3.4e-13|1.0e-10|1.2e-04| 5.358655e-04  4.885404e-04| 0:0:00| chol  1  1 
19|0.144|0.063|8.5e-13|9.6e-11|1.2e-04| 2.472193e-04  4.845393e-04| 0:0:00| chol  1  1 
20|0.014|0.628|3.1e-13|3.9e-11|5.0e-04| 5.083489e-04  4.703215e-05| 0:0:00| chol  1  1 
21|0.703|0.353|3.2e-12|2.6e-11|5.1e-04| 5.847110e-04  2.183682e-04| 0:0:00|
  stop: progress is too slow
  stop: progress is bad
-------------------------------------------------------------------
 number of iterations   = 21
 primal objective value =  2.47219306e-04
 dual   objective value =  4.84539303e-04
 gap := trace(XZ)       = 1.18e-04
 relative gap           = 1.18e-04
 actual relative gap    = -2.37e-04
 rel. primal infeas (scaled problem)   = 8.48e-13
 rel. dual     "        "       "      = 9.65e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 3.4e+06, 4.8e-04, 7.1e+00
 norm(A), norm(b), norm(C) = 6.7e+00, 2.0e+00, 8.1e+00
 Total CPU time (secs)  = 0.07  
 CPU time per iteration = 0.00  
 termination code       = -5
 DIMACS: 8.5e-13  0.0e+00  3.9e-10  0.0e+00  -2.4e-04  1.2e-04
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.000484539
 
    0.0005    0.0124    0.0825    0.2636    0.5876    1.0715    1.7249    2.5539    3.5627    4.7541    6.1305    7.6935    9.4444   11.3843

 
obj =
 
    cvx real affine expression (scalar)
 
 
summ =
 
    cvx mixed real affine/complex affine expression (81x81 matrix)
 
 
Calling SDPT3 4.0: 92990 variables, 43254 equality constraints
------------------------------------------------------------

 num. of constraints = 43254
 dim. of sdp    var  = 2286,   num. of sdp  blk  = 28
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|5.0e+03|1.8e+02|5.4e+06| 1.000000e+01  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.671|0.025|1.6e+03|1.7e+02|1.1e+07| 1.247098e+04 -6.220072e+00| 0:0:10| spchol  1  1 
 2|0.092|0.272|1.5e+03|1.3e+02|8.2e+06| 1.482784e+04  6.111452e+00| 0:0:20| spchol  1  1 
 3|1.000|0.168|1.4e-05|1.1e+02|1.2e+07| 6.419681e+04  6.241406e+00| 0:0:29| spchol  1  1 
 4|1.000|0.970|1.7e-05|3.3e+00|4.3e+05| 6.224582e+04  2.416611e+00| 0:0:33| spchol  1  1 
 5|1.000|0.890|1.7e-07|3.9e-01|6.9e+04| 3.096787e+04  2.314561e+00| 0:0:37| spchol  1  1 
 6|1.000|0.641|3.4e-06|1.5e-01|3.3e+04| 2.166707e+04  2.360152e+00| 0:0:41| spchol  1  1 
 7|1.000|0.254|7.9e-07|1.1e-01|1.5e+04| 1.067284e+04  2.415376e+00| 0:0:45| spchol  1  1 
 8|1.000|1.000|2.3e-07|3.9e-03|1.7e+03| 1.637434e+03  2.866404e+00| 0:0:49| spchol  1  1 
 9|1.000|1.000|1.9e-08|1.2e-03|3.8e+02| 3.874948e+02  6.211711e+00| 0:0:53| spchol  1  1 
10|0.904|1.000|4.8e-09|3.5e-04|5.4e+01| 6.113210e+01  7.305066e+00| 0:0:56| spchol  1  1 
11|1.000|0.571|4.2e-10|1.7e-04|9.5e+00| 1.709870e+01  7.585838e+00| 0:1:00| spchol  1  1 
12|1.000|0.466|6.0e-10|9.3e-05|2.6e+00| 1.039472e+01  7.766789e+00| 0:1:04| spchol  1  1 
13|1.000|0.648|2.4e-10|3.3e-05|6.1e-01| 8.537814e+00  7.929262e+00| 0:1:08| spchol  1  1 
14|1.000|0.585|8.6e-10|1.4e-05|1.4e-01| 8.127050e+00  7.989226e+00| 0:1:12| spchol  2  2 
15|1.000|0.672|1.5e-08|5.4e-06|4.1e-02| 8.061714e+00  8.020471e+00| 0:1:16| spchol  2  2 
16|0.877|0.806|2.3e-09|3.5e-06|1.2e-02| 8.046117e+00  8.034067e+00| 0:1:20| spchol  2  2 
17|0.830|0.852|5.3e-10|1.1e-06|9.3e-03| 8.046240e+00  8.036918e+00| 0:1:24| spchol  2  2 
18|1.000|0.847|6.6e-11|8.5e-07|5.9e-03| 8.043471e+00  8.037553e+00| 0:1:28| spchol  2  2 
19|1.000|0.891|5.3e-11|5.3e-07|2.8e-03| 8.040831e+00  8.037999e+00| 0:1:32| spchol  2  2 
20|1.000|0.898|6.5e-11|2.5e-07|1.5e-03| 8.039677e+00  8.038224e+00| 0:1:36| spchol  2  2 
21|1.000|0.899|1.1e-10|1.3e-07|7.1e-04| 8.039065e+00  8.038354e+00| 0:1:40| spchol  2  2 
22|1.000|0.908|1.9e-10|6.3e-08|3.2e-04| 8.038757e+00  8.038434e+00| 0:1:44| spchol  2  2 
23|1.000|0.883|4.1e-10|2.9e-08|2.0e-04| 8.038667e+00  8.038469e+00| 0:1:48| spchol  3  3 
24|1.000|0.881|8.9e-10|1.8e-08|1.1e-04| 8.038600e+00  8.038492e+00| 0:1:52| spchol  3  3 
25|1.000|0.894|1.6e-09|9.7e-09|5.5e-05| 8.038562e+00  8.038507e+00| 0:1:56| spchol  3  3 
26|1.000|0.900|2.0e-09|4.9e-09|2.7e-05| 8.038542e+00  8.038515e+00| 0:2:00| spchol  3  3 
27|1.000|0.907|3.9e-09|2.4e-09|1.2e-05| 8.038532e+00  8.038520e+00| 0:2:04| spchol  3  3 
28|1.000|0.912|1.1e-08|1.1e-09|5.3e-06| 8.038528e+00  8.038522e+00| 0:2:08| spchol  4  4 
29|1.000|0.908|1.9e-08|6.0e-10|2.6e-06| 8.038526e+00  8.038524e+00| 0:2:12| spchol  4  4 
30|1.000|0.883|1.7e-08|5.9e-10|1.6e-06| 8.038526e+00  8.038524e+00| 0:2:16| spchol  5  4 
31|1.000|0.913|3.4e-08|8.1e-10|6.4e-07| 8.038525e+00  8.038525e+00| 0:2:20| spchol  5  4 
32|1.000|0.932|1.9e-08|1.2e-09|2.6e-07| 8.038525e+00  8.038525e+00| 0:2:24| spchol  4  4 
33|1.000|0.924|6.5e-09|1.8e-09|1.5e-07| 8.038525e+00  8.038525e+00| 0:2:28|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 33
 primal objective value =  8.03852505e+00
 dual   objective value =  8.03852491e+00
 gap := trace(XZ)       = 1.45e-07
 relative gap           = 8.51e-09
 actual relative gap    = 7.79e-09
 rel. primal infeas (scaled problem)   = 6.52e-09
 rel. dual     "        "       "      = 1.78e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.3e+01, 5.0e+00, 6.9e+00
 norm(A), norm(b), norm(C) = 2.2e+02, 1.7e+01, 2.7e+00
 Total CPU time (secs)  = 147.90  
 CPU time per iteration = 4.48  
 termination code       =  0
 DIMACS: 4.3e-08  0.0e+00  2.4e-09  0.0e+00  7.8e-09  8.5e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.086438
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0864</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>17</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 3322 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 81,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.2e+02|1.1e+01|2.0e+04|-2.220986e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.848|0.975|1.8e+01|3.8e-01|7.7e+02|-2.725193e+01 -4.539710e+00| 0:0:00| chol  1  1 
 2|0.959|0.999|7.2e-01|1.0e-02|2.7e+01|-1.842341e+00 -5.401255e+00| 0:0:00| chol  1  1 
 3|1.000|0.641|4.8e-15|4.3e-03|7.7e+00|-1.937458e+00 -3.980390e+00| 0:0:00| chol  1  1 
 4|0.181|0.833|1.4e-14|8.1e-04|3.5e+00|-2.462577e+00 -4.708399e+00| 0:0:00| chol  1  1 
 5|0.431|0.645|4.0e-14|2.9e-04|2.3e+00|-3.666345e+00 -5.098296e+00| 0:0:00| chol  1  1 
 6|0.494|0.484|6.5e-13|1.5e-04|1.7e+00|-4.698752e+00 -5.361763e+00| 0:0:00| chol  1  1 
 7|0.189|0.610|3.7e-12|6.0e-05|1.2e+00|-5.001122e+00 -5.690197e+00| 0:0:00| chol  1  1 
 8|0.394|0.337|2.3e-12|4.0e-05|9.9e-01|-5.438738e+00 -5.802978e+00| 0:0:00| chol  1  1 
 9|0.087|0.467|7.4e-12|2.1e-05|8.5e-01|-5.620593e+00 -6.027663e+00| 0:0:00| chol  1  1 
10|0.305|0.299|1.7e-11|1.5e-05|7.5e-01|-6.051768e+00 -6.168915e+00| 0:0:00| chol  1  1 
11|0.064|0.547|5.8e-11|6.8e-06|7.2e-01|-6.305334e+00 -6.610972e+00| 0:0:00| chol  1  1 
12|0.471|0.311|1.2e-11|4.7e-06|5.8e-01|-6.939161e+00 -6.803256e+00| 0:0:00| chol  1  1 
13|0.069|0.787|4.0e-10|1.0e-06|5.9e-01|-7.181824e+00 -7.558424e+00| 0:0:00| chol  1  1 
14|0.520|0.386|8.8e-10|6.2e-07|4.6e-01|-7.482369e+00 -7.651407e+00| 0:0:00| chol  1  1 
15|0.100|0.329|6.0e-09|4.2e-07|4.3e-01|-7.646970e+00 -7.767877e+00| 0:0:00| chol  1  1 
16|0.011|0.762|5.0e-09|1.0e-07|7.9e-01|-7.928255e+00 -8.568849e+00| 0:0:00| chol  1  1 
17|0.576|0.368|1.9e-09|6.3e-08|5.2e-01|-8.649086e+00 -8.697862e+00| 0:0:00| chol  1  1 
18|0.177|0.436|1.1e-07|3.6e-08|3.8e-01|-9.348822e+00 -9.059253e+00| 0:0:00| chol  1  1 
19|0.114|0.827|1.7e-06|6.3e-09|4.9e-01|-9.594282e+00 -9.909377e+00| 0:0:00| chol  1  1 
20|0.477|0.415|1.2e-06|3.8e-09|4.0e-01|-9.801551e+00 -9.986514e+00| 0:0:00| chol  1  1 
21|0.235|0.269|2.8e-06|2.8e-09|3.7e-01|-1.003044e+01 -1.006910e+01| 0:0:00| chol  1  1 
22|0.061|0.624|3.3e-06|1.1e-09|4.5e-01|-1.034671e+01 -1.051653e+01| 0:0:00| chol  1  1 
23|0.499|0.360|7.5e-06|7.8e-10|3.5e-01|-1.085219e+01 -1.068451e+01| 0:0:00| chol  1  1 
24|0.422|0.387|9.8e-05|5.0e-10|3.1e-01|-1.137265e+01 -1.097221e+01| 0:0:00| chol  1  1 
25|0.396|0.448|3.5e-04|2.9e-10|2.9e-01|-1.182315e+01 -1.138432e+01| 0:0:00| chol  1  1 
26|0.217|0.512|4.5e-04|1.5e-10|3.3e-01|-1.201528e+01 -1.184129e+01| 0:0:00| chol  1  1 
27|0.395|0.545|5.6e-04|7.3e-11|3.2e-01|-1.229186e+01 -1.219678e+01| 0:0:00| chol  1  1 
28|0.438|0.550|6.6e-04|3.6e-11|3.3e-01|-1.241722e+01 -1.243698e+01| 0:0:00| chol  1  1 
  stop: primal infeas has deteriorated too much, 2.1e-03
29|0.316|0.444|6.6e-04|3.6e-11|3.3e-01|-1.241722e+01 -1.243698e+01| 0:0:00|
-------------------------------------------------------------------
 number of iterations   = 29
 primal objective value = -1.18231455e+01
 dual   objective value = -1.13843244e+01
 gap := trace(XZ)       = 2.90e-01
 relative gap           = 1.20e-02
 actual relative gap    = -1.81e-02
 rel. primal infeas (scaled problem)   = 3.54e-04
 rel. dual     "        "       "      = 2.86e-10
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 2.5e+09, 1.1e+01, 5.8e+01
 norm(A), norm(b), norm(C) = 6.7e+00, 2.0e+00, 8.1e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -7
 DIMACS: 3.5e-04  0.0e+00  1.2e-09  0.0e+00  -1.8e-02  1.2e-02
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Failed
Optimal value (cvx_optval): NaN
 
 
Calling SDPT3 4.0: 3322 variables, 1 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints =  1
 dim. of sdp    var  = 81,   num. of sdp  blk  =  1
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|1.1e+02|1.1e+01|2.0e+04| 2.220986e+02  0.000000e+00| 0:0:00| chol  1  1 
 1|0.832|0.782|1.8e+01|2.5e+00|4.7e+03| 3.008698e+01 -1.866721e+00| 0:0:00| chol  1  1 
 2|1.000|0.651|5.0e-16|8.8e-01|2.7e+03| 5.694673e+01  5.747646e-01| 0:0:00| chol  1  1 
 3|0.760|0.961|2.2e-14|3.5e-02|1.5e+02| 3.026567e+01  6.084384e-02| 0:0:00| chol  1  1 
 4|0.973|0.944|1.3e-14|2.1e-03|9.0e+00| 2.341262e+00  5.371427e-02| 0:0:00| chol  1  1 
 5|0.444|0.554|4.7e-15|9.2e-04|5.2e+00| 1.340992e+00  3.898950e-02| 0:0:00| chol  1  1 
 6|1.000|0.895|4.3e-14|1.0e-04|8.5e-01| 3.284733e-01  1.752704e-02| 0:0:00| chol  1  1 
 7|0.775|0.533|4.4e-14|4.7e-05|4.6e-01| 1.157254e-01  1.498072e-02| 0:0:00| chol  1  1 
 8|0.812|0.921|8.9e-15|4.0e-06|1.2e-01| 8.065076e-02  3.577169e-03| 0:0:00| chol  1  1 
 9|0.822|0.694|7.2e-14|1.3e-06|3.1e-02| 2.095958e-02  5.037626e-03| 0:0:00| chol  1  1 
10|0.045|0.409|3.8e-14|7.6e-07|2.9e-02| 1.906402e-02  4.581677e-04| 0:0:00| chol  1  1 
11|1.000|0.282|1.2e-13|5.5e-07|2.7e-02| 1.123605e-02  2.956517e-03| 0:0:00| chol  1  1 
12|0.981|0.934|2.0e-13|4.0e-08|3.4e-03| 3.531150e-03  1.657002e-03| 0:0:00| chol  1  1 
13|0.970|0.576|4.6e-14|1.8e-08|9.9e-04| 1.810638e-03  1.636760e-03| 0:0:00| chol  1  1 
14|0.119|0.077|3.0e-14|1.7e-08|9.5e-04| 8.559262e-04  1.613017e-03| 0:0:00| chol  1  1 
15|0.020|0.929|1.5e-14|1.6e-09|1.6e-03| 1.738013e-03  2.607640e-04| 0:0:00| chol  1  1 
16|0.723|0.391|4.5e-13|1.1e-09|1.3e-03| 1.417478e-03  5.458980e-04| 0:0:00| chol  1  1 
17|0.903|0.965|1.2e-12|1.5e-10|3.6e-04| 7.420201e-04  4.814500e-04| 0:0:00| chol  1  1 
18|0.908|0.541|3.4e-13|1.0e-10|1.2e-04| 5.358655e-04  4.885404e-04| 0:0:00| chol  1  1 
19|0.144|0.063|8.5e-13|9.6e-11|1.2e-04| 2.472193e-04  4.845393e-04| 0:0:00| chol  1  1 
20|0.014|0.628|3.1e-13|3.9e-11|5.0e-04| 5.083489e-04  4.703215e-05| 0:0:00| chol  1  1 
21|0.703|0.353|3.2e-12|2.6e-11|5.1e-04| 5.847110e-04  2.183682e-04| 0:0:00|
  stop: progress is too slow
  stop: progress is bad
-------------------------------------------------------------------
 number of iterations   = 21
 primal objective value =  2.47219306e-04
 dual   objective value =  4.84539303e-04
 gap := trace(XZ)       = 1.18e-04
 relative gap           = 1.18e-04
 actual relative gap    = -2.37e-04
 rel. primal infeas (scaled problem)   = 8.48e-13
 rel. dual     "        "       "      = 9.65e-11
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 3.4e+06, 4.8e-04, 7.1e+00
 norm(A), norm(b), norm(C) = 6.7e+00, 2.0e+00, 8.1e+00
 Total CPU time (secs)  = 0.08  
 CPU time per iteration = 0.00  
 termination code       = -5
 DIMACS: 8.5e-13  0.0e+00  3.9e-10  0.0e+00  -2.4e-04  1.2e-04
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.000484539
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>LAMBDA</name><value>11.3843</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>MU</name><value>4.8454e-04</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text>    0.0005    0.0124    0.0825    0.2636    0.5876    1.0715    1.7249    2.5539    3.5627    4.7541    6.1305    7.6935    9.4444   11.3843

 
Calling SDPT3 4.0: 86428 variables, 43211 equality constraints
------------------------------------------------------------

 num. of constraints = 43211
 dim. of sdp    var  = 2124,   num. of sdp  blk  = 27
 dim. of linear var  =  1
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|4.1e+03|1.5e+01|3.7e+06|-1.923526e+03  0.000000e+00| 0:0:03| spchol  1  1 
 1|0.851|1.000|6.1e+02|5.0e-01|6.4e+05|-1.412251e+02 -1.461863e+03| 0:0:11| spchol  1  1 
 2|0.920|1.000|4.9e+01|1.5e-01|5.2e+04|-1.353054e+01 -1.481323e+03| 0:0:19| spchol  1  1 
 3|0.754|1.000|1.2e+01|1.5e-02|2.3e+04|-8.740179e+00 -2.325954e+03| 0:0:27| spchol  1  1 
 4|0.481|1.000|6.3e+00|1.5e-03|1.8e+04|-5.227139e+00 -2.553665e+03| 0:0:29| spchol  1  1 
 5|0.803|1.000|1.2e+00|1.5e-04|5.2e+03|-2.661034e+00 -1.910718e+03| 0:0:32| spchol  1  1 
 6|1.000|0.532|4.4e-09|7.8e-05|1.2e+03|-3.442856e+00 -1.231977e+03| 0:0:35| spchol  1  1 
 7|1.000|0.872|2.9e-08|1.1e-05|1.9e+02|-5.559126e+00 -1.978516e+02| 0:0:37| spchol  1  1 
 8|0.982|0.902|1.2e-08|1.2e-06|3.7e+01|-7.402460e+00 -4.476753e+01| 0:0:40| spchol  1  1 
 9|0.981|1.000|6.4e-09|1.7e-08|7.5e+00|-7.811108e+00 -1.531028e+01| 0:0:43| spchol  1  1 
10|1.000|0.940|1.1e-13|3.7e-09|1.5e+00|-7.959309e+00 -9.475615e+00| 0:0:45| spchol  1  1 
11|1.000|0.993|1.3e-13|1.7e-10|2.4e-01|-7.993974e+00 -8.231898e+00| 0:0:48| spchol  1  1 
12|0.998|0.980|7.4e-14|1.9e-11|4.1e-02|-8.004082e+00 -8.045205e+00| 0:0:51| spchol  1  1 
13|0.946|0.925|3.9e-13|3.8e-12|1.1e-02|-8.006121e+00 -8.016688e+00| 0:0:53| spchol  1  1 
14|0.459|0.478|2.0e-13|3.1e-12|8.9e-03|-8.006342e+00 -8.015219e+00| 0:0:56| spchol  1  1 
15|0.895|0.706|4.5e-13|1.9e-12|7.2e-03|-8.006575e+00 -8.013747e+00| 0:0:59| spchol  1  1 
16|1.000|0.967|4.8e-13|1.1e-12|3.3e-03|-8.006883e+00 -8.010155e+00| 0:1:01| spchol  1  1 
17|0.946|0.956|5.9e-14|1.0e-12|1.1e-03|-8.007143e+00 -8.008234e+00| 0:1:04| spchol  1  1 
18|0.724|0.758|4.7e-14|1.3e-12|8.3e-04|-8.007229e+00 -8.008061e+00| 0:1:07| spchol  1  1 
19|1.000|1.000|2.4e-13|1.0e-12|4.8e-04|-8.007320e+00 -8.007802e+00| 0:1:09| spchol  1  1 
20|1.000|1.000|2.8e-13|1.0e-12|2.3e-04|-8.007395e+00 -8.007626e+00| 0:1:12| spchol  1  1 
21|1.000|1.000|5.0e-13|1.0e-12|1.2e-04|-8.007435e+00 -8.007553e+00| 0:1:15| spchol  1  1 
22|1.000|1.000|6.4e-13|1.0e-12|5.8e-05|-8.007460e+00 -8.007518e+00| 0:1:17| spchol  1  1 
23|1.000|1.000|4.7e-13|1.0e-12|2.3e-05|-8.007477e+00 -8.007500e+00| 0:1:20| spchol  1  1 
24|1.000|1.000|1.2e-12|1.0e-12|9.4e-06|-8.007485e+00 -8.007494e+00| 0:1:23| spchol  1  1 
25|1.000|1.000|7.6e-13|1.0e-12|5.1e-06|-8.007487e+00 -8.007492e+00| 0:1:26| spchol  1  1 
26|1.000|1.000|2.7e-13|1.0e-12|2.5e-06|-8.007489e+00 -8.007491e+00| 0:1:29| spchol  1  1 
27|1.000|1.000|1.4e-12|1.0e-12|1.3e-06|-8.007489e+00 -8.007491e+00| 0:1:31| spchol  1  1 
28|1.000|1.000|2.9e-13|1.0e-12|6.5e-07|-8.007490e+00 -8.007490e+00| 0:1:34| spchol  1  1 
29|1.000|1.000|1.6e-13|1.0e-12|3.5e-07|-8.007490e+00 -8.007490e+00| 0:1:37| spchol  1  1 
30|1.000|1.000|1.6e-12|1.0e-12|1.7e-07|-8.007490e+00 -8.007490e+00| 0:1:40|
  stop: max(relative gap, infeasibilities) &lt; 1.49e-08
-------------------------------------------------------------------
 number of iterations   = 30
 primal objective value = -8.00749014e+00
 dual   objective value = -8.00749030e+00
 gap := trace(XZ)       = 1.65e-07
 relative gap           = 9.70e-09
 actual relative gap    = 9.70e-09
 rel. primal infeas (scaled problem)   = 1.62e-12
 rel. dual     "        "       "      = 1.00e-12
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 6.4e+00, 2.5e+01, 3.3e+01
 norm(A), norm(b), norm(C) = 2.2e+02, 2.4e+00, 3.4e+01
 Total CPU time (secs)  = 100.16  
 CPU time per iteration = 3.34  
 termination code       =  0
 DIMACS: 2.0e-12  0.0e+00  7.9e-12  0.0e+00  9.7e-09  9.7e-09
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Solved
Optimal value (cvx_optval): +0.0554031
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>variableString</type><outputData><name>solution</name><value>0.0554</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>20</element></lineNumbers></element><element><type>text</type><outputData><text> 
Calling SDPT3 4.0: 164108 variables, 26568 equality constraints
   For improved efficiency, SDPT3 is solving the dual problem.
------------------------------------------------------------

 num. of constraints = 26568
 dim. of sdp    var  = 2124,   num. of sdp  blk  =  8
 dim. of linear var  =  1
 dim. of free   var  =  1 *** convert ublk to lblk
*******************************************************************
   SDPT3: Infeasible path-following algorithms
*******************************************************************
 version  predcorr  gam  expon  scale_data
   HKM      1      0.000   1        0    
it pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime
-------------------------------------------------------------------
 0|0.000|0.000|5.6e+03|3.0e+02|1.7e+08| 1.000000e+01  0.000000e+00| 0:0:01| spchol  1  1 
 1|0.630|0.012|2.1e+03|2.9e+02|1.5e+08| 2.606784e+04 -5.167846e+01| 0:0:15| spchol  1  1 
 2|0.538|0.417|9.6e+02|1.7e+02|1.1e+08| 1.927784e+05 -2.865300e+03| 0:0:29| spchol  1  1 
 3|0.760|0.817|2.3e+02|3.1e+01|2.4e+07| 2.452492e+05 -4.880678e+03| 0:0:44| spchol  1  1 
 4|0.837|0.765|3.7e+01|7.5e+00|6.4e+06| 2.972374e+05 -6.814079e+03| 0:0:46| spchol  1  1 
 5|0.554|0.655|1.7e+01|2.6e+00|3.2e+06| 3.210188e+05 -8.517588e+03| 0:0:47| spchol  1  1 
 6|0.602|0.618|6.6e+00|1.0e+00|1.8e+06| 3.114854e+05 -9.705314e+03| 0:0:49| spchol  1  1 
 7|0.493|0.592|3.4e+00|4.1e-01|1.1e+06| 2.814921e+05 -9.417746e+03| 0:0:51| spchol  1  1 
 8|0.635|0.676|1.2e+00|1.4e-01|6.0e+05| 2.308594e+05 -8.080061e+03| 0:0:52| spchol  1  1 
 9|0.650|0.248|4.3e-01|1.0e-01|3.3e+05| 1.584790e+05 -7.312941e+03| 0:0:54| spchol  1  1 
10|0.829|0.905|7.3e-02|1.1e-02|8.2e+04| 5.748507e+04 -2.407956e+03| 0:0:56| spchol  1  1 
11|0.819|0.538|1.3e-02|2.0e-02|2.4e+04| 1.693648e+04 -1.484191e+03| 0:0:57| spchol  1  1 
12|0.696|0.964|4.0e-03|3.6e-03|1.0e+04| 7.630240e+03 -3.698840e+02| 0:0:59| spchol  1  1 
13|0.855|0.981|5.8e-04|1.0e-03|2.1e+03| 1.607336e+03 -9.797353e+01| 0:1:01| spchol  1  2 
14|0.796|0.898|1.2e-04|2.7e-04|6.7e+02| 5.179073e+02 -4.697384e+01| 0:1:02| spchol  1  2 
15|0.809|0.455|2.2e-05|1.8e-04|2.0e+02| 1.459892e+02 -3.080264e+01| 0:1:04| spchol  2  2 
16|0.810|0.487|3.6e-06|1.0e-04|6.8e+01| 4.314915e+01 -1.797063e+01| 0:1:06| spchol  2  2 
17|0.909|0.571|5.1e-07|4.5e-05|1.7e+01| 6.967427e+00 -8.671954e+00| 0:1:07| spchol  2  2 
18|1.000|0.516|2.9e-07|2.2e-05|5.4e+00| 2.463992e-01 -4.782242e+00| 0:1:09| spchol  2  3 
19|1.000|0.273|2.9e-07|1.6e-05|4.2e+00|-3.529016e-02 -3.788759e+00| 0:1:11| spchol  3  3 
20|1.000|0.615|4.2e-08|6.2e-06|1.4e+00|-7.465041e-01 -2.066918e+00| 0:1:13| spchol  3  3 
21|1.000|0.341|3.0e-08|4.1e-06|9.1e-01|-8.356212e-01 -1.695207e+00| 0:1:14| spchol  3  3 
22|1.000|0.473|1.8e-08|2.2e-06|4.5e-01|-9.073935e-01 -1.349105e+00| 0:1:16| spchol  4  4 
23|1.000|0.358|1.3e-08|1.4e-06|2.9e-01|-9.254756e-01 -1.209527e+00| 0:1:18| spchol  5  4 
24|1.000|0.428|1.5e-08|8.0e-07|1.6e-01|-9.387019e-01 -1.100995e+00| 0:1:19| spchol  5  5 
25|1.000|0.391|1.2e-08|9.5e-07|9.7e-02|-9.437671e-01 -1.043734e+00| 0:1:21| spchol 
  warning: symqmr failed: 0.3 
  switch to LU factor. splu 30   2 
26|1.000|0.260|1.6e-08|1.2e-06|1.5e-01|-9.045361e-01 -1.027959e+00| 0:1:24| splu 29   2 
27|1.000|0.873|6.7e-09|3.2e-06|8.4e-02|-9.046076e-01 -9.723432e-01| 0:1:26| splu 23   5 
28|0.913|0.921|4.0e-09|7.4e-06|8.5e-03|-9.445724e-01 -9.518770e-01| 0:1:28| splu 30 ^11 
29|1.000|0.949|1.0e-08|9.5e-07|2.3e-03|-9.480597e-01 -9.503565e-01| 0:1:30| splu 30 ^ 7 
30|0.967|0.956|5.4e-09|2.7e-07|3.7e-04|-9.490428e-01 -9.500055e-01| 0:1:32| splu 14  30 
31|0.657|0.656|2.3e-08|4.5e-08|2.5e-04|-9.491068e-01 -9.499740e-01| 0:1:34| splu 30  30 
32|0.473|0.842|6.0e-08|2.9e-08|1.9e-04|-9.491305e-01 -9.499508e-01| 0:1:37| splu 17 ^11 
33|1.000|0.876|4.5e-08|2.2e-08|1.2e-04|-9.491709e-01 -9.499367e-01| 0:1:39| splu 22 ^13 
34|0.905|0.894|1.2e-08|1.5e-08|5.0e-05|-9.492064e-01 -9.499171e-01| 0:1:41| splu 26 ^15 
35|1.000|0.900|1.4e-08|6.6e-09|3.0e-05|-9.492160e-01 -9.499075e-01| 0:1:43| splu 11 ^25 
36|0.001|0.001|1.6e-08|6.8e-09|3.0e-05|-9.492159e-01 -9.499076e-01| 0:1:45| splu 11  30 
37|0.069|0.095|2.1e-08|9.2e-09|2.8e-05|-9.492165e-01 -9.499065e-01| 0:1:48|
  stop: progress is too slow
  stop: progress is bad
  stop: progress is bad*
-------------------------------------------------------------------
 number of iterations   = 37
 primal objective value = -9.49216541e-01
 dual   objective value = -9.49906520e-01
 gap := trace(XZ)       = 2.84e-05
 relative gap           = 9.80e-06
 actual relative gap    = 2.38e-04
 rel. primal infeas (scaled problem)   = 2.06e-08
 rel. dual     "        "       "      = 9.17e-09
 rel. primal infeas (unscaled problem) = 0.00e+00
 rel. dual     "        "       "      = 0.00e+00
 norm(X), norm(y), norm(Z) = 9.9e+01, 1.2e+05, 1.5e+05
 norm(A), norm(b), norm(C) = 3.3e+02, 1.1e+02, 2.7e+00
 Total CPU time (secs)  = 107.73  
 CPU time per iteration = 2.91  
 termination code       = -5
 DIMACS: 9.7e-08  0.0e+00  1.3e-08  0.0e+00  2.4e-04  9.8e-06
-------------------------------------------------------------------
 
------------------------------------------------------------
Status: Inaccurate/Solved
Optimal value (cvx_optval): +0.0500935
 
</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>23</element></lineNumbers></element><element><type>text</type><outputData><text>    {[0.2054]}    {[0.2061]}    {[0.2061]}    {[0.2061]}    {[0.2061]}    {[0.2061]}    {[0.2062]}

</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>26</element></lineNumbers></element><element><type>text</type><outputData><text>    {[0.0625]}    {[0.0696]}    {[0.0753]}    {[0.0798]}    {[0.0837]}    {[0.0832]}    {[0.0864]}

</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>27</element></lineNumbers></element><element><type>text</type><outputData><text>    {[0.0567]}    {[0.0581]}    {[0.0581]}    {[0.0565]}    {[0.0551]}    {[0.0563]}    {[0.0554]}

</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>28</element></lineNumbers></element><element><type>text</type><outputData><text>    {[0.0507]}    {[0.0507]}    {[0.0507]}    {[0.0505]}    {[0.0505]}    {[0.0504]}    {[0.0501]}

</text><truncationInfo><wasTruncatedAtLineBreak>false</wasTruncatedAtLineBreak><wasTruncatedMidLine>false</wasTruncatedMidLine></truncationInfo></outputData><lineNumbers type="array"><element>29</element></lineNumbers></element></outputArray><regionArray type="array"><element><code><sectionBreak>true</sectionBreak><endOfSection>false</endOfSection><regionNumber>0</regionNumber></code><startLine>0</startLine><endLine>0</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>1</regionNumber></code><startLine>1</startLine><endLine>1</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>2</regionNumber></code><startLine>2</startLine><endLine>2</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>3</regionNumber></code><startLine>4</startLine><endLine>4</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>4</regionNumber></code><startLine>6</startLine><endLine>6</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>5</regionNumber></code><startLine>7</startLine><endLine>7</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>6</regionNumber></code><startLine>8</startLine><endLine>8</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>7</regionNumber></code><startLine>9</startLine><endLine>9</endLine><outputIndexes type="array"/></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>8</regionNumber></code><startLine>12</startLine><endLine>26</endLine><outputIndexes type="array"><element>0</element><element>1</element><element>2</element><element>3</element><element>4</element><element>5</element><element>6</element><element>7</element><element>8</element><element>9</element><element>10</element><element>11</element><element>12</element><element>13</element><element>14</element><element>15</element><element>16</element><element>17</element><element>18</element><element>19</element><element>20</element><element>21</element><element>22</element><element>23</element><element>24</element><element>25</element><element>26</element><element>27</element><element>28</element><element>29</element><element>30</element><element>31</element><element>32</element><element>33</element><element>34</element><element>35</element><element>36</element><element>37</element><element>38</element><element>39</element><element>40</element><element>41</element><element>42</element><element>43</element><element>44</element><element>45</element><element>46</element><element>47</element><element>48</element><element>49</element><element>50</element><element>51</element><element>52</element><element>53</element><element>54</element><element>55</element><element>56</element><element>57</element><element>58</element><element>59</element><element>60</element><element>61</element><element>62</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>9</regionNumber></code><startLine>28</startLine><endLine>28</endLine><outputIndexes type="array"><element>63</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>10</regionNumber></code><startLine>29</startLine><endLine>29</endLine><outputIndexes type="array"><element>64</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>11</regionNumber></code><startLine>30</startLine><endLine>30</endLine><outputIndexes type="array"><element>65</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>true</endOfSection><regionNumber>12</regionNumber></code><startLine>31</startLine><endLine>31</endLine><outputIndexes type="array"><element>66</element></outputIndexes></element></regionArray></embeddedOutputs>

==> anc/measured_loss_dephase_m3k3_sup_op.m <==
function solution = measured_loss_dephase_m3k3_sup_op(eta1,eta2,gamma,da,E)

Gamma_N = choi_matrix_loss_dephase_v2(eta1,gamma,da);
Gamma_M = choi_matrix_loss_dephase_v2(eta2,gamma,da);

m = 3;
k = 3;


% [Tss,Wss] = lgwt(2*m,-1,1);
% 
% % t = Tss(1:m);
% % w = Wss(1:m);

% t = [0.183434642495649; 0.525532409916329; 0.796666477413627; 0.960289856497536];
% w = [0.362683783378362; 0.313706645877887; 0.222381034453374; 0.101228536290376];

t = [0.23861919; 0.66120939; 0.93246951];
w = [0.46791393; 0.36076157; 0.17132449];


% cvx_quiet true

cvx_begin sdp
    % cvx_precision medium

    variable rho(da,da) hermitian semidefinite

    variable Omega(da^2, da^2) hermitian semidefinite
    % 
    % variable Z1(da^2, da^2) hermitian
    % variable Z2(da^2, da^2) hermitian
    % variable Z3(da^2, da^2) hermitian
    % variable Z4(da^2, da^2) hermitian
    % 
    % variable T1(da^2, da^2) hermitian
    % variable T2(da^2, da^2) hermitian
    % variable T3(da^2, da^2) hermitian
    % variable T4(da^2, da^2) hermitian

    variable Z1(da^2, da^2) symmetric
    variable Z2(da^2, da^2) symmetric
    variable Z3(da^2, da^2) symmetric
    variable Z4(da^2, da^2) symmetric

    variable T1(da^2, da^2) symmetric
    variable T2(da^2, da^2) symmetric
    variable T3(da^2, da^2) symmetric
    % variable T4(da^2, da^2) symmetric

    variable THETA(da^2, da^2) hermitian


    T = {T1,T2,T3};


    % X = kron(diag(rho), eye(da));
    H = diag(0:da-1);
    
           % sparse constant
    X   = kron(  rho, speye(da));

    
    obj = real(trace(THETA*Gamma_N) - trace(Omega*Gamma_M)) + 1 ;
    maximize(obj )

    subject to
        
        trace(rho) == 1;
        
        trace(H * (rho)) <= E;
        
        % Z0 = Omega;

        % [Omega] >=0;
    
             
        [ Omega  Z1 ;   Z1  X ] >= 0;
        
        [ Z1  Z2 ;    Z2   X ] >= 0;

        [ Z2  Z3 ;       Z3   X ] >= 0;
        
        % [ Z3  Z4 ; 
        %   Z4   X ] >= 0;

        

       for i = 1:3
           [ (Z3 - X - T{i}), -sqrt(t(i))*T{i}; 
            -sqrt(t(i))*T{i},  (X - t(i)*T{i}) ] >= 0;

       end

       % times(w,T)== 1/16 * THETA ;
       % w1 * T1 + w2 * T2 + w3*T3 + w4*T4 == 1/16 * THETA ;

    Wsum = 0*THETA;   % zero matrix with the right size/type
    
    for i = 1:3
        Wsum = Wsum + w(i) * T{i};
    end

Wsum == 2^(-k) * THETA;

cvx_end

    solution  = obj;
    % rho_opt = rho
end

==> anc/measured_m3k3_sup_op.m <==
function solution = measured_m3k3_sup_op(gamma1,gamma2,da,E)

Gamma_N = choi_matrix_bdc(gamma1, da);
Gamma_M = choi_matrix_bdc(gamma2, da);

m = 3;
k = 3;


% [Tss,Wss] = lgwt(2*m,-1,1);
% 
% % t = Tss(1:m);
% % w = Wss(1:m);

% t = [0.183434642495649; 0.525532409916329; 0.796666477413627; 0.960289856497536];
% w = [0.362683783378362; 0.313706645877887; 0.222381034453374; 0.101228536290376];

t = [0.23861919; 0.66120939; 0.93246951];
w = [0.46791393; 0.36076157; 0.17132449];

% try cvx_solver mosek; catch, cvx_solver sdpt3; end
% cvx_quiet true

cvx_begin sdp


    variable rho(da) nonnegative 

    variable Omega(da^2, da^2) hermitian semidefinite
    % 
    % variable Z1(da^2, da^2) hermitian
    % variable Z2(da^2, da^2) hermitian
    % variable Z3(da^2, da^2) hermitian
    % variable Z4(da^2, da^2) hermitian
    % 
    % variable T1(da^2, da^2) hermitian
    % variable T2(da^2, da^2) hermitian
    % variable T3(da^2, da^2) hermitian
    % variable T4(da^2, da^2) hermitian

    variable Z1(da^2, da^2) symmetric
    variable Z2(da^2, da^2) symmetric
    variable Z3(da^2, da^2) symmetric
    variable Z4(da^2, da^2) symmetric

    variable T1(da^2, da^2) symmetric
    variable T2(da^2, da^2) symmetric
    variable T3(da^2, da^2) symmetric
    variable T4(da^2, da^2) symmetric

    variable THETA(da^2, da^2) symmetric


    T = {T1,T2,T3,T4};


    % X = kron(diag(rho), eye(da));
    H = diag(0:da-1);
    
    Ida = speye(da);                 % sparse constant
    X   = kron(diag(rho), Ida);

    
    obj = real(trace(THETA*Gamma_N) - trace(Omega*Gamma_M)) + 1 ;
    maximize(obj )

    subject to
        
        sum(rho) == 1;
        trace(H * diag(rho)) <= E;
        
        % Z0 = Omega;

        % [Omega] >=0;
    
             
        [ Omega  Z1 ;   Z1  X ] >= 0;
        
        [ Z1  Z2 ;    Z2   X ] >= 0;

        [ Z2  Z3 ;       Z3   X ] >= 0;
        
        % [ Z3  Z4 ; 
        %   Z4   X ] >= 0;

        

       for i = 1:3
           [ (Z3 - X - T{i}), -sqrt(t(i))*T{i}; 
            -sqrt(t(i))*T{i},  (X - t(i)*T{i}) ] >= 0;

       end

       % times(w,T)== 1/16 * THETA ;
       % w1 * T1 + w2 * T2 + w3*T3 + w4*T4 == 1/16 * THETA ;

    Wsum = 0*THETA;   % zero matrix with the right size/type
    
    for i = 1:3
        Wsum = Wsum + w(i) * T{i};
    end

Wsum == 2^(-k) * THETA;

cvx_end

    solution  = obj;
    rho_opt = rho
end

==> anc/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <dcterms:created xsi:type="dcterms:W3CDTF">2026-03-17T05:11:09Z</dcterms:created>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2026-03-17T05:56:01Z</dcterms:modified>
</cp:coreProperties>


==> anc/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.matlab.code</contentType>
  <contentTypeFriendlyName>MATLAB Code</contentTypeFriendlyName>
  <matlabRelease>R2025a</matlabRelease>
</mwcoreProperties>


==> anc/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>adc804b7-49c9-4107-8d57-3859a7eb1cc0</uuid>
</mwcoreProperties>


==> anc/metadata/mwcorePropertiesReleaseInfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Version information for MathWorks R2025a Release -->
<MathWorks_version_info>
  <version>25.1.0.2973910</version>
  <release>R2025a</release>
  <description>Update 1</description>
  <date>Jul 03 2025</date>
  <checksum>1124574855</checksum>
</MathWorks_version_info>


==> anc/opt_args.m <==
%%  OPT_ARGS    Handles optional input arguments for functions
%   This function has one required argument: DEF_ARGS, and an arbitrary
%   number of additional optional arguments
%
%   VARARGOUT = opt_args(DEF_ARGS,EXTRA_ARG1,EXTRA_ARG2,...) provides the
%   values EXTRA_ARG1, EXTRA_ARG2, ..., with the understanding that if a
%   particular EXTRA_ARGn is not provided as input, then DEF_ARGS(n) is
%   returned in its place. This is a helper function that is only used to
%   clean up and simplify code within other functions.
%
%   URL: http://www.qetlab.com/opt_args

%   requires: nothing
%   author: Nathaniel Johnston (nathaniel@njohnston.ca)
%   package: QETLAB
%   last updated: November 2, 2012

function varargout = opt_args(def_args,varargin)

% verify optional arguments
max_opt_args = length(def_args);
num_opt_args = length(varargin);
if num_opt_args > max_opt_args
    ST = dbstack(1);
    error(strcat(ST.name,':TooManyArguments'),'Received %d optional arguments, but expected no more than %d.',num_opt_args,max_opt_args);
end

% return argument values
varargout = def_args;
varargout(1:num_opt_args) = varargin;

==> anc/primal_ell_8_bdc.m <==
function solution = primal_ell_8_bdc(gamma1, gamma2, da, E)


    
    % Create Choi matrices for gamma1 and gamma2
    J_N = choi_matrix_bdc(gamma1, da);
    J_M = choi_matrix_bdc(gamma2, da);


 % Define the optimization variables
    cvx_begin sdp
        variable L_RB(da*da, da*da) hermitian;
        variable lamb
        variable mu nonnegative
        
        H = diag(0:da-1);

        % Define additional hermitian variables (equivalent to N_1 to N_8)
        % variable N_1(da*da, da*da) hermitian;
        % variable N_2(da*da, da*da) hermitian;
        % variable N_3(da*da, da*da) hermitian;
        % variable N_4(da*da, da*da) hermitian;
        % variable N_5(da*da, da*da) hermitian;
        % variable N_6(da*da, da*da) hermitian;
        % variable N_7(da*da, da*da) hermitian;
        % variable N_8(da*da, da*da) hermitian;
       % 
       variable N_1(da*da, da*da) symmetric;
       variable N_2(da*da, da*da) symmetric;
       variable N_3(da*da, da*da) symmetric;
       variable N_4(da*da, da*da) symmetric;
       variable N_5(da*da, da*da) symmetric;
       variable N_6(da*da, da*da) symmetric;
       variable N_7(da*da, da*da) symmetric;
       variable N_8(da*da, da*da) symmetric;

        % Objective function
        obj = lamb + mu * E;
        minimize(obj)
        
        subject to

            [L_RB J_N; J_N N_8] >= 0;

            [J_N  N_8; N_8 N_7] >= 0;
            
            [J_N  N_7; N_7 N_6] >= 0;
            
            [J_N  N_6; N_6 N_5] >= 0 ;
            [J_N  N_5; N_5 N_4] >= 0 ;
            [J_N  N_4; N_4 N_3] >= 0 ;
            [J_N  N_3; N_3 N_2] >= 0 ;
            [J_N  N_2; N_2 N_1] >= 0 ;
            [J_N  N_1; N_1 J_M] >= 0 ;

            lamb*eye(da) + mu*H >= PartialTrace(L_RB);



cvx_end 

solution = 2^8*log(obj);


end

==> anc/primal_ell_8_loss_dephase.m <==
function solution = primal_ell_8_loss_dephase(eta1, eta2, gamma, da, E)


J_N = choi_matrix_loss_dephase_v2(eta1,gamma,da);
J_M = choi_matrix_loss_dephase_v2(eta2,gamma,da);


 % Define the optimization variables
    cvx_begin sdp
        variable L_RB(da*da, da*da) hermitian;
        variable lamb
        variable mu nonnegative
        
        H = diag(0:da-1);

        % Define additional hermitian variables (equivalent to N_1 to N_8)
        % variable N_1(da*da, da*da) hermitian;
        % variable N_2(da*da, da*da) hermitian;
        % variable N_3(da*da, da*da) hermitian;
        % variable N_4(da*da, da*da) hermitian;
        % variable N_5(da*da, da*da) hermitian;
        % variable N_6(da*da, da*da) hermitian;
        % variable N_7(da*da, da*da) hermitian;
        % variable N_8(da*da, da*da) hermitian;
       % 
       variable N_1(da*da, da*da) symmetric;
       variable N_2(da*da, da*da) symmetric;
       variable N_3(da*da, da*da) symmetric;
       variable N_4(da*da, da*da) symmetric;
       variable N_5(da*da, da*da) symmetric;
       variable N_6(da*da, da*da) symmetric;
       variable N_7(da*da, da*da) symmetric;
       variable N_8(da*da, da*da) symmetric;

        % Objective function
        obj = lamb + mu * E;
        minimize(obj)
        
        subject to

            [L_RB J_N; J_N N_8] >= 0;

            [J_N  N_8; N_8 N_7] >= 0;
            
            [J_N  N_7; N_7 N_6] >= 0;
            
            [J_N  N_6; N_6 N_5] >= 0 ;
            [J_N  N_5; N_5 N_4] >= 0 ;
            [J_N  N_4; N_4 N_3] >= 0 ;
            [J_N  N_3; N_3 N_2] >= 0 ;
            [J_N  N_2; N_2 N_1] >= 0 ;
            [J_N  N_1; N_1 J_M] >= 0 ;

            lamb*eye(da) + mu*H >= PartialTrace(L_RB);



cvx_end 

solution = 2^8*log(obj);


end

==> anc/rm.m <==
function solution = rm(x,m)

[Tss,Wss] = lgwt(2*m,-1,1);
% Tss;

% Wss

Ts = Tss(1:m);
Ws = Wss(1:m);

% Fts = ft(x,Ts)

vec = times(Ws,ft(x,Ts));

solution = sum(vec,'all');


end
